Democratizing AI: Open-source Scalable LLM Training on GPU-based Supercomputers

Training and fine-tuning large language models (LLMs) with hundreds of billions to trillions of parameters requires tens of thousands of GPUs, and a highly scalable software stack. In this work, we present a novel four-dimensional hybrid parallel algorithm implemented in a highly scalable, portable, open-source framework called AxoNN. We describe several performance optimizations in AxoNN to improve matrix multiply kernel performance, overlap non-blocking collectives with computation, and performance modeling to choose performance optimal configurations. These have resulted in unprecedented scaling and peak flop/s (bf16) for training of GPT-style transformer models on Perlmutter (620.1 Petaflop/s), Frontier (1.381 Exaflop/s) and Alps (1.423 Exaflop/s). While the abilities of LLMs improve with the number of trainable parameters, so do privacy and copyright risks caused by memorization of training data, which can cause disclosure of sensitive or private information at inference time. We highlight this side effect of scale through experiments that explore "catastrophic memorization", where models are sufficiently large to memorize training data in a single pass, and present an approach to prevent it. As part of this study, we demonstrate fine-tuning of a 405-billion parameter LLM using AxoNN on Frontier.

==> figs/comm-benchmark/nccl_mpi_comm_perlm_plotting_script.ipynb <==
{
 "cells": [
  { "cell_type": "code",
   "execution_count": 1,
   "id": "ce4ab949",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt \n",
    "from matplotlib import font_manager as fm \n",
    "from matplotlib.pyplot import gca\n",
    "import matplotlib as mpl\n",
    "from cycler import cycler\n",
    "import math\n",
    "\n",
    "linestyle_tuple = [\n",
    "     ('solid', 'solid'),      # Same as (0, ()) or '-'\n",
    "     ('dotted', 'dotted'),    # Same as (0, (1, 1)) or '.'\n",
    "     ('dashed', 'dashed'),    # Same as '--'\n",
    "     ('dashdot', 'dashdot'),\n",
    "     \n",
    "     ('loosely dotted',        (0, (1, 10))),\n",
    "     ('dotted',                (0, (1, 1))),\n",
    "     ('densely dotted',        (0, (1, 1))),\n",
    "\n",
    "     ('loosely dashed',        (0, (5, 10))),\n",
    "     ('dashed',                (0, (5, 5))),\n",
    "     ('densely dashed',        (0, (5, 1))),\n",
    "\n",
    "     ('loosely dashdotted',    (0, (3, 10, 1, 10))),\n",
    "     ('dashdotted',            (0, (3, 5, 1, 5))),\n",
    "     ('densely dashdotted',    (0, (3, 1, 1, 1))),\n",
    "\n",
    "     ('dashdotdotted',         (0, (3, 5, 1, 5, 1, 5))),\n",
    "     ('loosely dashdotdotted', (0, (3, 10, 1, 10, 1, 10))),\n",
    "     ('densely dashdotdotted', (0, (3, 1, 1, 1, 1, 1)))\n",
    "     \n",
    "     ]\n",
    "\n",
    "linestyle_dict = {k : v for k,v in linestyle_tuple}\n",
    "\n",
    "def setup_global():\n",
    "    font_entry = fm.FontEntry(\n",
    "        fname = './gillsans.ttf',\n",
    "        name='gill-sans')\n",
    "\n",
    "    # set font\n",
    "    fm.fontManager.ttflist.insert(0, font_entry) \n",
    "    mpl.rcParams['font.family'] = font_entry.name \n",
    "\n",
    "    mpl.use('Agg')\n",
    "    mpl.rcParams['axes.spines.right'] = False\n",
    "    mpl.rcParams['axes.spines.top'] = False\n",
    "    mpl.rcParams['font.size'] = 16\n",
    "    mpl.rcParams['lines.linewidth'] = 2\n",
    "    mpl.rcParams['lines.markersize'] = 5\n",
    "    #mpl.rcParams['hatch.linewidth'] = 0.05\n",
    "\n",
    "# def setup_local():\n",
    "#     plt.clf()\n",
    "#     gca().yaxis.grid(linestyle='dotted', which=\"both\")\n",
    "#     gca().spines['left'].set_color('#606060')\n",
    "#     gca().spines['bottom'].set_color('#606060')\n",
    "#     global_cycler = cycler(color=get_colors()[:len(get_linestyles())]) + cycler(linestyle=get_linestyles()) \n",
    "#     gca().set_prop_cycle(global_cycler)\n",
    "    \n",
    "def setup_local(axis=None):\n",
    "    if axis is None:\n",
    "        plt.clf()\n",
    "        axis = gca()\n",
    "    \n",
    "    axis.yaxis.grid(linestyle='dotted', which=\"both\")\n",
    "    axis.spines['left'].set_color('#606060')\n",
    "    axis.spines['bottom'].set_color('#606060')\n",
    "    global_cycler = cycler(color=get_colors()[:len(get_linestyles())]) + cycler(linestyle=get_linestyles()) \n",
    "    axis.set_prop_cycle(global_cycler)\n",
    "\n",
    "def set_aspect_ratio(ratio=3/5, logx=None, logy=None, axis=None):\n",
    "    if axis is None:\n",
    "        axis = gca() \n",
    "    xleft, xright = axis.get_xlim()\n",
    "    if logx is not None:\n",
    "        xleft = math.log(xleft, logx)\n",
    "        xright = math.log(xright, logx)\n",
    "    ybottom, ytop = axis.get_ylim()\n",
    "    if logy is not None:\n",
    "        ytop = math.log(ytop, logy)\n",
    "        print(ytop, ybottom)\n",
    "        ybottom = math.log(ybottom, logy)\n",
    "    axis.set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)\n",
    "\n",
    "# def set_aspect_ratio(ratio=3/5, logx=None, logy=None): \n",
    "#     xleft, xright = gca().get_xlim()\n",
    "#     if logx is not None:\n",
    "#         xleft = math.log(xleft, logx)\n",
    "#         xright = math.log(xright, logx)\n",
    "#     ybottom, ytop = gca().get_ylim()\n",
    "#     if logy is not None:\n",
    "#         ytop = math.log(ytop, logy)\n",
    "#         print(ytop, ybottom)\n",
    "#         ybottom = math.log(ybottom, logy)\n",
    "#     gca().set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)\n",
    "\n",
    "def get_colors():\n",
    "    return ['#D55E00', \n",
    "            '#009E73',\n",
    "            '#0072B2', \n",
    "            '#CC79A7', \n",
    "            '#000000', \n",
    "            '#E03A3D',\n",
    "            '#F0E442',]\n",
    "\n",
    "def get_colors_dict():\n",
    "    return {\n",
    "            'orange': '#D55E00', \n",
    "            'green': '#009E73',\n",
    "            'blue': '#0072B2', \n",
    "            'purple': '#CC79A7', \n",
    "            'black': '#000000', \n",
    "            'red': '#E03A3D',\n",
    "            'yellow': '#F0E442',\n",
    "            }\n",
    "\n",
    "def get_hatches():\n",
    "    return ['xxx', '|||', '\\\\\\\\', 'xxxxxx',  '///////', '+']\n",
    "\n",
    "def get_linestyles():\n",
    "    return [\n",
    "            linestyle_dict['solid'], \n",
    "            linestyle_dict['dotted'], \n",
    "            linestyle_dict['dashed'],\n",
    "            linestyle_dict['dashdotted'],\n",
    "            linestyle_dict['dashdotdotted'],\n",
    "            linestyle_dict['densely dashdotted'],\n",
    "            \n",
    "    ]\n",
    "\n",
    "def get_linestyles_dict():\n",
    "    return linestyle_dict\n",
    "\n",
    "def get_markers():\n",
    "    return ['^', 'd', 's', 'o', 'x']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "e44186f9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "NCCL & MPI ALL-GATHER\n",
      "mpi_times128 = [0.003072, 0.005233, 0.008462, 0.015449, 0.030325, 0.060131, 0.190401]\n",
      "mpi_times16 = [0.002476, 0.003571, 0.007188, 0.014909, 0.030427, 0.061974, 0.150229]\n",
      "mpi_times32 = [0.000814, 0.001392, 0.002735, 0.003736, 0.007699, 0.014426, 0.030468, 0.063086, 0.172433]\n",
      "mpi_times64 = [0.001616, 0.003051, 0.004224, 0.008058, 0.015085, 0.029593, 0.063129, 0.185107]\n",
      "mpi_times8 = [0.000804, 0.001514, 0.003268, 0.006800, 0.013764, 0.027832, 0.055076, 0.103476]\n",
      "nccl_times128 = [0.002077, 0.002368, 0.002832, 0.004504, 0.007551, 0.014982, 0.028604, 0.056227]\n",
      "nccl_times16 = [0.000643, 0.000944, 0.001838, 0.003452, 0.007084, 0.013794, 0.026821, 0.052760]\n",
      "nccl_times32 = [0.000528, 0.000604, 0.000701, 0.001044, 0.002055, 0.004240, 0.006949, 0.014221, 0.027622]\n",
      "nccl_times64 = [0.001230, 0.001226, 0.001381, 0.002098, 0.003764, 0.007649, 0.014257, 0.027941]\n",
      "nccl_times8 = [0.000325, 0.000482, 0.000881, 0.001679, 0.003206, 0.006338, 0.012452, 0.024147]\n",
      "NCCL & MPI ALL-REDUCE\n",
      "mpi_times128 = [0.260096, 0.535750, 1.089220, 3.236966, 6.499632, 12.975189]\n",
      "mpi_times16 = [0.142862, 0.282599, 0.635635, 1.893851, 3.800098, 7.591759]\n",
      "mpi_times32 = [0.050115, 0.093747, 0.182627, 0.363477, 0.777837, 2.348574, 4.726795, 9.478696]\n",
      "mpi_times64 = [0.120696, 0.238777, 0.470335, 0.963299, 2.857795, 5.742566, 11.495248]\n",
      "mpi_times8 = [0.056844, 0.108090, 0.215626, 0.502310, 1.519484, 3.075941, 6.121168]\n",
      "nccl_times128 = [0.002305, 0.003309, 0.005263, 0.008851, 0.017150, 0.037149, 0.075655]\n",
      "nccl_times16 = [0.000969, 0.001819, 0.003596, 0.006813, 0.013459, 0.026683, 0.052290]\n",
      "nccl_times32 = [0.001510, 0.001222, 0.001317, 0.002024, 0.003762, 0.007554, 0.014173, 0.027756, 0.054544]\n",
      "nccl_times64 = [0.001551, 0.001949, 0.002918, 0.004132, 0.007447, 0.014747, 0.028172, 0.055372]\n",
      "nccl_times8 = [0.000635, 0.000887, 0.001639, 0.003232, 0.006303, 0.011998, 0.024143, 0.047652]\n",
      "NCCL & MPI REDUCE-SCATTER\n",
      "mpi_times128 = [0.410163, 0.429161, 0.544002, 0.679339, 0.981913, 1.583797, 3.678590]\n",
      "mpi_times16 = [0.056117, 0.092396, 0.169070, 0.331578, 0.641127, 1.270086, 3.735213]\n",
      "mpi_times32 = [0.053765, 0.064537, 0.084740, 0.133787, 0.220573, 0.377243, 0.683938, 1.321649, 3.716915]\n",
      "mpi_times64 = [0.157345, 0.205494, 0.216133, 0.316748, 0.476547, 0.776507, 1.387122, 3.688627]\n",
      "mpi_times8 = [0.024237, 0.043589, 0.083173, 0.153300, 0.300631, 0.598284, 1.190578, 3.832743]\n",
      "nccl_times128 = [0.002055, 0.002314, 0.003003, 0.004164, 0.007515, 0.014791, 0.027948]\n",
      "nccl_times16 = [0.000552, 0.000933, 0.001772, 0.003462, 0.007059, 0.013749, 0.026539]\n",
      "nccl_times32 = [0.000586, 0.000629, 0.000712, 0.001141, 0.002012, 0.003715, 0.007022, 0.014078, 0.027699]\n",
      "nccl_times64 = [0.001059, 0.001147, 0.001410, 0.002090, 0.004116, 0.007125, 0.014305, 0.028156]\n",
      "nccl_times8 = [0.000363, 0.000450, 0.000876, 0.001650, 0.003169, 0.006491, 0.012103, 0.024166]\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import re\n",
    "import sys\n",
    "\n",
    "def process_file(file_path):\n",
    "    with open(file_path, 'r') as file:\n",
    "        content = file.read()\n",
    "    \n",
    "    # Extract GPU count from the content\n",
    "    gpu_count_match = re.search(r'Number of GPUs:\\s*(\\d+)', content)\n",
    "    if gpu_count_match:\n",
    "        gpu_count = gpu_count_match.group(1)\n",
    "    else:\n",
    "        print(f\"Warning: Could not find GPU count in {file_path}\")\n",
    "        return None, None\n",
    "    \n",
    "    # Extract times - specifically matches numbers before \"seconds\"\n",
    "    times = re.findall(r'(\\d+\\.?\\d*)\\s+seconds', content)\n",
    "    times = [float(time) for time in times]\n",
    "    \n",
    "    return gpu_count, times\n",
    "\n",
    "def process_directory(benchmark_path, data_type):\n",
    "    results = {}\n",
    "\n",
    "    for file in os.listdir(benchmark_path):\n",
    "        if file.endswith('.txt'):\n",
    "            file_path = os.path.join(benchmark_path, file)\n",
    "            gpu_count, times = process_file(file_path)\n",
    "            \n",
    "            key = f\"{data_type}_times{gpu_count}\"\n",
    "            results[key] = times\n",
    "    \n",
    "    return results\n",
    "\n",
    "def print_results(results):\n",
    "    for key, times in sorted(results.items()):\n",
    "        formatted_times = [f\"{time:.6f}\" for time in times]\n",
    "        print(f\"{key} = [{', '.join(formatted_times)}]\")\n",
    "\n",
    "def main(nccl_benchmark_path, mpi_benchmark_path):\n",
    "    nccl_results = process_directory(nccl_benchmark_path, 'nccl')\n",
    "    mpi_results = process_directory(mpi_benchmark_path, 'mpi')\n",
    "    \n",
    "    all_results = {**nccl_results, **mpi_results}\n",
    "    print_results(all_results)\n",
    "\n",
    "print(\"NCCL & MPI ALL-GATHER\")\n",
    "nccl_benchmark_path, mpi_benchmark_path = \"./nccl_perlm/all-gather/benchmarks\", \"./mpi_perlm/all-gather/benchmarks\"\n",
    "main(nccl_benchmark_path, mpi_benchmark_path)\n",
    "\n",
    "print(\"NCCL & MPI ALL-REDUCE\")\n",
    "nccl_benchmark_path, mpi_benchmark_path = \"./nccl_perlm/all-reduce/benchmarks\", \"./mpi_perlm/all-reduce/benchmarks\"\n",
    "main(nccl_benchmark_path, mpi_benchmark_path)\n",
    "\n",
    "print(\"NCCL & MPI REDUCE-SCATTER\")\n",
    "nccl_benchmark_path, mpi_benchmark_path = \"./nccl_perlm/reduce-scatter/benchmarks\", \"./mpi_perlm/reduce-scatter/benchmarks\"\n",
    "main(nccl_benchmark_path, mpi_benchmark_path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "d772c0f5",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Matplotlib is building the font cache; this may take a moment.\n",
      "findfont: Font family ['gill-sans'] not found. Falling back to DejaVu Sans.\n",
      "findfont: Font family ['gill-sans'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0 0.00023631651194061168\n"
     ]
    }
   ],
   "source": [
    "# MPI-NCCL-ALL-GATHER\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt \n",
    "from functools import partial\n",
    "\n",
    "setup_global()\n",
    "colors_dict = get_colors_dict()\n",
    "linestyles = get_linestyles_dict()\n",
    "markers = get_markers()\n",
    "\n",
    "setup_local()\n",
    "\n",
    "gpus = [8, 16, 32, 64, 128]\n",
    "x1 = [2, 4, 8, 16, 32, 64, 128, 256]\n",
    "x2 = [0.25, 0.5, 1, 2, 4, 8, 16, 32, 64]\n",
    "\n",
    "mpi_times128 = [0.003072, 0.005233, 0.008462, 0.015449, 0.030325, 0.060131, 0.190401]\n",
    "mpi_times16 = [0.002476, 0.003571, 0.007188, 0.014909, 0.030427, 0.061974, 0.150229]\n",
    "mpi_times32 = [0.000814, 0.001392, 0.002735, 0.003736, 0.007699, 0.014426, 0.030468, 0.063086, 0.172433]\n",
    "mpi_times64 = [0.001616, 0.003051, 0.004224, 0.008058, 0.015085, 0.029593, 0.063129, 0.185107]\n",
    "mpi_times8 = [0.000804, 0.001514, 0.003268, 0.006800, 0.013764, 0.027832, 0.055076, 0.103476]\n",
    "nccl_times128 = [0.002077, 0.002368, 0.002832, 0.004504, 0.007551, 0.014982, 0.028604, 0.056227]\n",
    "nccl_times16 = [0.000643, 0.000944, 0.001838, 0.003452, 0.007084, 0.013794, 0.026821, 0.052760]\n",
    "nccl_times32 = [0.000528, 0.000604, 0.000701, 0.001044, 0.002055, 0.004240, 0.006949, 0.014221, 0.027622]\n",
    "nccl_times64 = [0.001230, 0.001226, 0.001381, 0.002098, 0.003764, 0.007649, 0.014257, 0.027941]\n",
    "nccl_times8 = [0.000325, 0.000482, 0.000881, 0.001679, 0.003206, 0.006338, 0.012452, 0.024147]\n",
    "\n",
    "\n",
    "i=0\n",
    "plt.plot(x1,nccl_times8, label=\"8 GPUs NCCL\", color=colors_dict[\"green\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"green\"], clip_on=True, linestyle=linestyles[\"solid\"])\n",
    "plt.plot(x1,mpi_times8, label=\"8 GPUs MPI\", color=colors_dict[\"green\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"green\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "i=1\n",
    "plt.plot(x1, nccl_times16, label=\"16 GPUs NCCL\", color=colors_dict[\"orange\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"orange\"], clip_on=True, linestyle=linestyles[\"solid\"])\n",
    "plt.plot(x1[:-1], mpi_times16, label=\"16 GPUs MPI\", color=colors_dict[\"orange\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"orange\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "i=2\n",
    "plt.plot(x2, nccl_times32, label=\"32 GPUs NCCL\", color=colors_dict[\"purple\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"purple\"], clip_on=True, linestyle=linestyles[\"solid\"])\n",
    "plt.plot(x2, mpi_times32, label=\"32 GPUs MPI\", color=colors_dict[\"purple\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"purple\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "i=3\n",
    "plt.plot(x2[:-1], nccl_times64, label=\"64 GPUs NCCL\", color=colors_dict[\"blue\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"blue\"], clip_on=True, linestyle=linestyles[\"solid\"]) \n",
    "plt.plot(x2[:-1], mpi_times64, label=\"64 GPUs MPI\", color=colors_dict[\"blue\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"blue\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "i=4\n",
    "plt.plot(x2[:-1], nccl_times128, label=\"128 GPUs NCCL\", color=colors_dict[\"black\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"black\"], clip_on=True, linestyle=linestyles[\"solid\"]) \n",
    "plt.plot(x2[:-2], mpi_times128, label=\"128 GPUs MPI\", color=colors_dict[\"black\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"black\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "plt.xscale('log', base=2)\n",
    "plt.yscale('log', base=10)\n",
    "plt.title(\"NCCL and MPI AllGather Communication on Perlmutter\\n\", fontsize=16)\n",
    "plt.ylabel('Time (s)')\n",
    "plt.xlabel('Message Sizes (MB)')\n",
    "plt.yticks([0.001, 0.01, 0.1, 1], ['0.001', '0.01', '0.1', '1'])\n",
    "plt.legend(loc='upper left', ncol=2, bbox_to_anchor=(1, 1))\n",
    "#plt.legend(loc='upper left', bbox_to_anchor=(1, 1))\n",
    "set_aspect_ratio(3/5, logx=2, logy=10)\n",
    "\n",
    "plt.savefig(\"comm_nccl_mpi_allgather.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "32e44806",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.328630690979781 0.0003865954398455726\n"
     ]
    }
   ],
   "source": [
    "# MPI-NCCL-ALL-REDUCE\n",
    "\n",
    "setup_global()\n",
    "colors_dict = get_colors_dict()\n",
    "linestyles = get_linestyles_dict()\n",
    "markers = get_markers()\n",
    "\n",
    "setup_local()\n",
    "\n",
    "gpus = [8, 16, 32, 64, 128]\n",
    "x1 = [8, 16, 32, 64, 128, 256, 512, 1024, 2048]\n",
    "\n",
    "mpi_times128 = [0.260096, 0.535750, 1.089220, 3.236966, 6.499632, 12.975189]\n",
    "mpi_times16 = [0.142862, 0.282599, 0.635635, 1.893851, 3.800098, 7.591759]\n",
    "mpi_times32 = [0.050115, 0.093747, 0.182627, 0.363477, 0.777837, 2.348574, 4.726795, 9.478696]\n",
    "mpi_times64 = [0.120696, 0.238777, 0.470335, 0.963299, 2.857795, 5.742566, 11.495248]\n",
    "mpi_times8 = [0.056844, 0.108090, 0.215626, 0.502310, 1.519484, 3.075941, 6.121168]\n",
    "nccl_times128 = [0.002305, 0.003309, 0.005263, 0.008851, 0.017150, 0.037149, 0.075655]\n",
    "nccl_times16 = [0.000969, 0.001819, 0.003596, 0.006813, 0.013459, 0.026683, 0.052290]\n",
    "nccl_times32 = [0.001510, 0.001222, 0.001317, 0.002024, 0.003762, 0.007554, 0.014173, 0.027756, 0.054544]\n",
    "nccl_times64 = [0.001551, 0.001949, 0.002918, 0.004132, 0.007447, 0.014747, 0.028172, 0.055372]\n",
    "nccl_times8 = [0.000635, 0.000887, 0.001639, 0.003232, 0.006303, 0.011998, 0.024143, 0.047652]\n",
    "\n",
    "\n",
    "i=0\n",
    "plt.plot(x1[1:],nccl_times8, label=\"8 GPUs NCCL\", color=colors_dict[\"green\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"green\"], clip_on=True, linestyle=linestyles[\"solid\"])\n",
    "plt.plot(x1[1:-1],mpi_times8, label=\"8 GPUs MPI\", color=colors_dict[\"green\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"green\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "i=1\n",
    "plt.plot(x1[2:], nccl_times16, label=\"16 GPUs NCCL\", color=colors_dict[\"orange\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"orange\"], clip_on=True, linestyle=linestyles[\"solid\"])\n",
    "plt.plot(x1[2:-1], mpi_times16, label=\"16 GPUs MPI\", color=colors_dict[\"orange\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"orange\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "i=2\n",
    "plt.plot(x1, nccl_times32, label=\"32 GPUs NCCL\", color=colors_dict[\"purple\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"purple\"], clip_on=True, linestyle=linestyles[\"solid\"])\n",
    "plt.plot(x1[:-1], mpi_times32, label=\"32 GPUs MPI\", color=colors_dict[\"purple\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"purple\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "i=3 \n",
    "plt.plot(x1[1:], nccl_times64, label=\"64 GPUs NCCL\", color=colors_dict[\"blue\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"blue\"], clip_on=True, linestyle=linestyles[\"solid\"]) \n",
    "plt.plot(x1[1:-1], mpi_times64, label=\"64 GPUs MPI\", color=colors_dict[\"blue\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"blue\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "i=4\n",
    "plt.plot(x1[2:], nccl_times128, label=\"128 GPUs NCCL\", color=colors_dict[\"black\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"black\"], clip_on=True, linestyle=linestyles[\"solid\"]) \n",
    "plt.plot(x1[2:-1], mpi_times128, label=\"128 GPUs MPI\", color=colors_dict[\"black\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"black\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "plt.xscale('log', base=2)\n",
    "plt.yscale('log', base=10)\n",
    "plt.title(\"NCCL and MPI AllReduce Communication on Perlmutter\\n\", fontsize=16)\n",
    "plt.ylabel('Time (s)')\n",
    "plt.xlabel('Message Sizes (MB)')\n",
    "plt.yticks([0.001, 0.01, 0.1, 1], ['0.001', '0.01', '0.1', '1'])\n",
    "plt.legend(loc='upper left', ncol=2, bbox_to_anchor=(1, 1))\n",
    "#plt.legend(loc='upper left', bbox_to_anchor=(1, 1))\n",
    "set_aspect_ratio(3/5, logx=2, logy=10)\n",
    "\n",
    "plt.savefig(\"comm_nccl_mpi_allreduce.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "3fc9b5d4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.7846898528382049 0.00022841597338270567\n"
     ]
    }
   ],
   "source": [
    "# MPI-NCCL-REDUCE-SCATTER\n",
    "\n",
    "setup_global()\n",
    "colors_dict = get_colors_dict()\n",
    "linestyles = get_linestyles_dict()\n",
    "markers = get_markers()\n",
    "\n",
    "setup_local()\n",
    "\n",
    "gpus = [8, 16, 32, 64, 128]\n",
    "x1 = [8, 16, 32, 64, 128, 256, 512, 1024, 2048]\n",
    "\n",
    "mpi_times128 = [0.410163, 0.429161, 0.544002, 0.679339, 0.981913, 1.583797, 3.678590]\n",
    "mpi_times16 = [0.056117, 0.092396, 0.169070, 0.331578, 0.641127, 1.270086, 3.735213]\n",
    "mpi_times32 = [0.053765, 0.064537, 0.084740, 0.133787, 0.220573, 0.377243, 0.683938, 1.321649, 3.716915]\n",
    "mpi_times64 = [0.157345, 0.205494, 0.216133, 0.316748, 0.476547, 0.776507, 1.387122, 3.688627]\n",
    "mpi_times8 = [0.024237, 0.043589, 0.083173, 0.153300, 0.300631, 0.598284, 1.190578, 3.832743]\n",
    "nccl_times128 = [0.002055, 0.002314, 0.003003, 0.004164, 0.007515, 0.014791, 0.027948]\n",
    "nccl_times16 = [0.000552, 0.000933, 0.001772, 0.003462, 0.007059, 0.013749, 0.026539]\n",
    "nccl_times32 = [0.000586, 0.000629, 0.000712, 0.001141, 0.002012, 0.003715, 0.007022, 0.014078, 0.027699]\n",
    "nccl_times64 = [0.001059, 0.001147, 0.001410, 0.002090, 0.004116, 0.007125, 0.014305, 0.028156]\n",
    "nccl_times8 = [0.000363, 0.000450, 0.000876, 0.001650, 0.003169, 0.006491, 0.012103, 0.024166]\n",
    "\n",
    "\n",
    "i=0\n",
    "plt.plot(x1[1:],nccl_times8, label=\"8 GPUs NCCL\", color=colors_dict[\"green\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"green\"], clip_on=True, linestyle=linestyles[\"solid\"])\n",
    "plt.plot(x1[1:],mpi_times8, label=\"8 GPUs MPI\", color=colors_dict[\"green\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"green\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "i=1\n",
    "plt.plot(x1[2:], nccl_times16, label=\"16 GPUs NCCL\", color=colors_dict[\"orange\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"orange\"], clip_on=True, linestyle=linestyles[\"solid\"])\n",
    "plt.plot(x1[2:], mpi_times16, label=\"16 GPUs MPI\", color=colors_dict[\"orange\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"orange\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "i=2\n",
    "plt.plot(x1, nccl_times32, label=\"32 GPUs NCCL\", color=colors_dict[\"purple\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"purple\"], clip_on=True, linestyle=linestyles[\"solid\"])\n",
    "plt.plot(x1, mpi_times32, label=\"32 GPUs MPI\", color=colors_dict[\"purple\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"purple\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "i=3\n",
    "plt.plot(x1[1:], nccl_times64, label=\"64 GPUs NCCL\", color=colors_dict[\"blue\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"blue\"], clip_on=True, linestyle=linestyles[\"solid\"]) \n",
    "plt.plot(x1[1:], mpi_times64, label=\"64 GPUs MPI\", color=colors_dict[\"blue\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"blue\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "i=4\n",
    "plt.plot(x1[2:], nccl_times128, label=\"128 GPUs NCCL\", color=colors_dict[\"black\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"black\"], clip_on=True, linestyle=linestyles[\"solid\"]) \n",
    "plt.plot(x1[2:], mpi_times128, label=\"128 GPUs MPI\", color=colors_dict[\"black\"], marker=markers[i], \n",
    "         markeredgecolor=colors_dict[\"black\"], clip_on=True, linestyle=linestyles[\"dashed\"])\n",
    "\n",
    "plt.xscale('log', base=2)\n",
    "plt.yscale('log', base=10)\n",
    "plt.title(\"NCCL and MPI Reduce-Scatter Communication on Perlmutter\\n\", fontsize=16)\n",
    "plt.ylabel('Time (s)')\n",
    "plt.xlabel('Message Sizes (MB)')\n",
    "plt.yticks([0.001, 0.01, 0.1, 1], ['0.001', '0.01', '0.1', '1'])\n",
    "plt.legend(loc='upper left', ncol=2, bbox_to_anchor=(1, 1))\n",
    "#plt.legend(loc='upper left', bbox_to_anchor=(1, 1))\n",
    "set_aspect_ratio(3/5, logx=2, logy=10)\n",
    "\n",
    "plt.savefig(\"comm_nccl_mpi_reduce_scatter.pdf\", bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figs/comm-benchmark/plot_mpi_frontier.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_colors_dict, get_linestyles_dict, set_aspect_ratio, get_markers
from functools import partial

setup_global()
colors_dict = get_colors_dict()
linestyles = get_linestyles_dict()
markers = get_markers()

setup_local()

gpus = [8, 16, 32, 64, 128]
x1 = [2, 4, 8, 16, 32, 64, 128, 256]
x2 = [0.25, 0.5, 1, 2, 4, 8, 16, 32, 64]

times8 = [0.000505, 0.000856, 0.001645, 0.003223, 0.006379, 0.012691, 0.025316, 0.053944]
times16 = [0.002249, 0.003148, 0.006062, 0.011871, 0.023485, 0.046822, 0.139763]
times32 = [0.000783, 0.001513, 0.002953, 0.003404, 0.006485, 0.012489, 0.024484, 0.048460, 0.185884]
times64 = [0.001685, 0.003350, 0.003938, 0.006864, 0.013037, 0.025167, 0.049414, 0.211224]




i=0
plt.plot(x1,times8, label="8 GPUs", color=colors_dict["green"], marker=markers[i], 
         markeredgecolor=colors_dict["green"], clip_on=True, linestyle=linestyles["dashed"])
i=1
plt.plot(x1[:-1], times16, label="16 GPUs", color=colors_dict["orange"], marker=markers[i], 
         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["dashdotted"])
i=2
plt.plot(x2, times32, label="32 GPUs", color=colors_dict["purple"], marker=markers[i], 
         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["dotted"])
i=3
plt.plot(x2[:-1], times64, label="64 GPUs", color=colors_dict["blue"], marker=markers[i], 
         markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["solid"]) 

#xticks = [f"{p} \n({g})" for g,p in zip(gpus, models)]
#plt.xticks(x, xticks)
plt.xscale('log', base=2)
plt.title("MPI Communication on Perlmutter\n", fontsize=16)
plt.ylabel('Time (s)')
plt.xlabel('Message Sizes (MB)')
plt.legend(loc='best', ncol=2)
set_aspect_ratio(3/5, logx=2)

plt.savefig("./comm-benchmark/comm_mpi_frontier.pdf", bbox_inches='tight')






==> figs/comm-benchmark/plot_mpi_perlm.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_colors_dict, get_linestyles_dict, set_aspect_ratio, get_markers
from functools import partial

setup_global()
colors_dict = get_colors_dict()
linestyles = get_linestyles_dict()
markers = get_markers()

setup_local()

gpus = [8, 16, 32, 64, 128]
x1 = [2, 4, 8, 16, 32, 64, 128, 256]
x2 = [0.25, 0.5, 1, 2, 4, 8, 16, 32, 64]

times8 = [0.000838, 0.001719, 0.003172, 0.006797, 0.013860, 0.027938, 0.055353, 0.104310]
times16 = [0.002391, 0.003558, 0.007162, 0.014929, 0.030427, 0.062092, 0.151508]
times32 = [0.000730, 0.001367, 0.002650, 0.003740, 0.007503, 0.014208, 0.029923, 0.061970, 0.168545]
times64 = [0.001561, 0.002915, 0.004163, 0.007885, 0.014989, 0.029413, 0.063034, 0.183096]
times128 = [0.003218, 0.005101, 0.008701, 0.015526, 0.030239, 0.060280, 0.189415]



i=0
plt.plot(x1,times8, label="8 GPUs", color=colors_dict["green"], marker=markers[i], 
         markeredgecolor=colors_dict["green"], clip_on=True, linestyle=linestyles["dashed"])
i=1
plt.plot(x1[:-1], times16, label="16 GPUs", color=colors_dict["orange"], marker=markers[i], 
         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["dashdotted"])
i=2
plt.plot(x2, times32, label="32 GPUs", color=colors_dict["purple"], marker=markers[i], 
         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["dotted"])
i=3
plt.plot(x2[:-1], times64, label="64 GPUs", color=colors_dict["blue"], marker=markers[i], 
         markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["solid"]) 
i=4
plt.plot(x2[:-2], times128, label="128 GPUs", color=colors_dict["black"], marker=markers[i], 
         markeredgecolor=colors_dict["black"], clip_on=True, linestyle=linestyles["densely dashdotted"]) 


#xticks = [f"{p} \n({g})" for g,p in zip(gpus, models)]
#plt.xticks(x, xticks)
plt.xscale('log', base=2)
plt.title("MPI Communication on Perlmutter\n", fontsize=16)
plt.ylabel('Time (s)')
plt.xlabel('Message Sizes (MB)')
plt.legend(loc='best', ncol=2)
set_aspect_ratio(3/5, logx=2)

plt.savefig("./comm-benchmark/comm_mpi_perlm.pdf", bbox_inches='tight')






==> figs/comm-benchmark/plot_nccl.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_colors_dict, get_linestyles_dict, set_aspect_ratio, get_markers
from functools import partial

setup_global()
colors_dict = get_colors_dict()
linestyles = get_linestyles_dict()
markers = get_markers()

setup_local()

gpus = [8, 16, 32, 64, 128]
x1 = [2, 4, 8, 16, 32, 64, 128, 256]
x2 = [0.25, 0.5, 1, 2, 4, 8, 16, 32, 64]

times8 = [0.000286, 0.000523, 0.000954, 0.001696, 0.003150, 0.006500, 0.012278, 0.024449]
times16 = [0.000532, 0.000982, 0.001976, 0.003447, 0.006826, 0.013190, 0.026196, 0.052567]
times32 = [0.000622, 0.000577, 0.000780, 0.001190, 0.002041, 0.003571, 0.006995, 0.013830, 0.027698]
times64 = [0.001077, 0.001154, 0.001399, 0.002078, 0.003777, 0.007711, 0.014418, 0.028471]
times128 = [0.002247, 0.002277, 0.002775, 0.004497, 0.007477, 0.015057, 0.028550, 0.056270]

mpi_times8 = [0.000838, 0.001719, 0.003172, 0.006797, 0.013860, 0.027938, 0.055353, 0.104310]
mpi_times16 = [0.002391, 0.003558, 0.007162, 0.014929, 0.030427, 0.062092, 0.151508]
mpi_times32 = [0.000730, 0.001367, 0.002650, 0.003740, 0.007503, 0.014208, 0.029923, 0.061970, 0.168545]
mpi_times64 = [0.001561, 0.002915, 0.004163, 0.007885, 0.014989, 0.029413, 0.063034, 0.183096]
mpi_times128 = [0.003218, 0.005101, 0.008701, 0.015526, 0.030239, 0.060280, 0.189415]


i=0
plt.plot(x1,times8, label="8 GPUs", color=colors_dict["green"], marker=markers[i], 
         markeredgecolor=colors_dict["green"], clip_on=True, linestyle=linestyles["dashed"])
#plt.plot(x1,mpi_times8, label="8 GPUs MPI", color=colors_dict["orange"], marker=markers[i], 
#         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["dashed"])
i=1
plt.plot(x1, times16, label="16 GPUs", color=colors_dict["orange"], marker=markers[i], 
         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["dashdotted"])
#plt.plot(x1[:-1], mpi_times16, label="16 GPUs MPI", color=colors_dict["orange"], marker=markers[i], 
#         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["dashdotted"])

i=2
plt.plot(x2, times32, label="32 GPUs", color=colors_dict["purple"], marker=markers[i], 
         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["dotted"])
#plt.plot(x2, mpi_times32, label="32 GPUs MPI", color=colors_dict["orange"], marker=markers[i], 
#         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["dotted"])

i=3
plt.plot(x2[:-1], times64, label="64 GPUs", color=colors_dict["blue"], marker=markers[i], 
         markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["solid"]) 
#plt.plot(x2[:-1], mpi_times64, label="64 GPUs MPI", color=colors_dict["orange"], marker=markers[i], 
#         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["solid"])

i=4
plt.plot(x2[:-1], times128, label="128 GPUs", color=colors_dict["black"], marker=markers[i], 
         markeredgecolor=colors_dict["black"], clip_on=True, linestyle=linestyles["densely dashdotted"]) 
#plt.plot(x2[:-2], mpi_times128, label="128 GPUs MPI", color=colors_dict["orange"], marker=markers[i], 
#         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["densely dashdotted"])


#xticks = [f"{p} \n({g})" for g,p in zip(gpus, models)]
#plt.xticks(x, xticks)
plt.xscale('log', base=2)
plt.title("NCCL Communication on Perlmutter\n", fontsize=16)
plt.ylabel('Time (s)')
plt.xlabel('Message Sizes (MB)')
plt.legend(loc='best', ncol=2)
set_aspect_ratio(3/5, logx=2)

plt.savefig("./comm-benchmark/comm_nccl.pdf", bbox_inches='tight')






==> figs/comm-benchmark/plot_nccl_mpi.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_colors_dict, get_linestyles_dict, set_aspect_ratio, get_markers
from functools import partial

setup_global()
colors_dict = get_colors_dict()
linestyles = get_linestyles_dict()
markers = get_markers()

setup_local()

gpus = [8, 16, 32, 64, 128]
x1 = [2, 4, 8, 16, 32, 64, 128, 256]
x2 = [0.25, 0.5, 1, 2, 4, 8, 16, 32, 64]

nccl_times8 = [0.000286, 0.000523, 0.000954, 0.001696, 0.003150, 0.006500, 0.012278, 0.024449]
nccl_times16 = [0.000532, 0.000982, 0.001976, 0.003447, 0.006826, 0.013190, 0.026196, 0.052567]
nccl_times32 = [0.000622, 0.000577, 0.000780, 0.001190, 0.002041, 0.003571, 0.006995, 0.013830, 0.027698]
nccl_times64 = [0.001077, 0.001154, 0.001399, 0.002078, 0.003777, 0.007711, 0.014418, 0.028471]
nccl_times128 = [0.002247, 0.002277, 0.002775, 0.004497, 0.007477, 0.015057, 0.028550, 0.056270]

mpi_times8 = [0.000838, 0.001719, 0.003172, 0.006797, 0.013860, 0.027938, 0.055353, 0.104310]
mpi_times16 = [0.002391, 0.003558, 0.007162, 0.014929, 0.030427, 0.062092, 0.151508]
mpi_times32 = [0.000730, 0.001367, 0.002650, 0.003740, 0.007503, 0.014208, 0.029923, 0.061970, 0.168545]
mpi_times64 = [0.001561, 0.002915, 0.004163, 0.007885, 0.014989, 0.029413, 0.063034, 0.183096]
mpi_times128 = [0.003218, 0.005101, 0.008701, 0.015526, 0.030239, 0.060280, 0.189415]


i=0
plt.plot(x1,nccl_times8, label="8 GPUs NCCL", color=colors_dict["green"], marker=markers[i], 
         markeredgecolor=colors_dict["green"], clip_on=True, linestyle=linestyles["solid"])
plt.plot(x1,mpi_times8, label="8 GPUs MPI", color=colors_dict["green"], marker=markers[i], 
         markeredgecolor=colors_dict["green"], clip_on=True, linestyle=linestyles["dashed"])

i=1
#plt.plot(x1, times16, label="16 GPUs", color=colors_dict["orange"], marker=markers[i], 
#         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["dashdotted"])
plt.plot(x1, nccl_times16, label="16 GPUs NCCL", color=colors_dict["orange"], marker=markers[i], 
         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["solid"])
plt.plot(x1[:-1], mpi_times16, label="16 GPUs MPI", color=colors_dict["orange"], marker=markers[i], 
         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["dashed"])

i=2
#plt.plot(x2, times32, label="32 GPUs", color=colors_dict["purple"], marker=markers[i], 
#         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["dotted"])
plt.plot(x2, nccl_times32, label="32 GPUs NCCL", color=colors_dict["purple"], marker=markers[i], 
         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["solid"])
plt.plot(x2, mpi_times32, label="32 GPUs MPI", color=colors_dict["purple"], marker=markers[i], 
         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["dashed"])

i=3
#plt.plot(x2[:-1], times64, label="64 GPUs", color=colors_dict["blue"], marker=markers[i], 
#         markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["solid"]) 
plt.plot(x2[:-1], nccl_times64, label="64 GPUs NCCL", color=colors_dict["blue"], marker=markers[i], 
         markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["solid"]) 
plt.plot(x2[:-1], mpi_times64, label="64 GPUs MPI", color=colors_dict["blue"], marker=markers[i], 
         markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["dashed"])

i=4
#plt.plot(x2[:-1], times64, label="64 GPUs", color=colors_dict["blue"], marker=markers[i], 
#         markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["solid"]) 
plt.plot(x2[:-1], nccl_times128, label="128 GPUs NCCL", color=colors_dict["black"], marker=markers[i], 
         markeredgecolor=colors_dict["black"], clip_on=True, linestyle=linestyles["solid"]) 
plt.plot(x2[:-2], mpi_times128, label="128 GPUs MPI", color=colors_dict["black"], marker=markers[i], 
         markeredgecolor=colors_dict["black"], clip_on=True, linestyle=linestyles["dashed"])

#xticks = [f"{p} \n({g})" for g,p in zip(gpus, models)]
#plt.xticks(x, xticks)
plt.xscale('log', base=2)
plt.yscale('log', base=10)
plt.title("NCCL and MPI Communication on Perlmutter\n", fontsize=16)
plt.ylabel('Time (s)')
plt.xlabel('Message Sizes (MB)')
plt.yticks([0.001, 0.01, 0.1, 1], ['0.001', '0.01', '0.1', '1'])
plt.legend(loc='upper left', ncol=2, bbox_to_anchor=(1, 1))
#plt.legend(loc='upper left', bbox_to_anchor=(1, 1))
set_aspect_ratio(3/5, logx=2, logy=10)

plt.savefig("./comm-benchmark/comm_nccl_mpi.pdf", bbox_inches='tight')






==> figs/comm-benchmark/plot_rccl_mpi_OLD.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_colors_dict, get_linestyles_dict, set_aspect_ratio, get_markers
from functools import partial

setup_global()
colors_dict = get_colors_dict()
linestyles = get_linestyles_dict()
markers = get_markers()

setup_local()

gpus = [8, 16, 32, 64, 128]
x1 = [2, 4, 8, 16, 32, 64, 128, 256]
x2 = [0.25, 0.5, 1, 2, 4, 8, 16, 32, 64]

rccl_times8 = [0.000177, 0.000292, 0.000529, 0.001006, 0.001962, 0.003891, 0.007755, 0.015484]
rccl_times16 = [0.005579, 0.008425, 0.013861, 0.027704, 0.056036, 0.111758, 0.219305, 0.430427]
rccl_times32 = [0.005785, 0.002829, 0.004941, 0.007849, 0.015929, 0.033367, 0.067151, 0.132094, 0.255196]
rccl_times64 = [0.006061, 0.013228, 0.009584, 0.020066, 0.039087, 0.084520, 0.150850, 0.312777]

mpi_times8 = [0.000505, 0.000856, 0.001645, 0.003223, 0.006379, 0.012691, 0.025316, 0.053944]
mpi_times16 = [0.002249, 0.003148, 0.006062, 0.011871, 0.023485, 0.046822, 0.139763]
mpi_times32 = [0.000783, 0.001513, 0.002953, 0.003404, 0.006485, 0.012489, 0.024484, 0.048460, 0.185884]
mpi_times64 = [0.001685, 0.003350, 0.003938, 0.006864, 0.013037, 0.025167, 0.049414, 0.211224]




i=0
plt.plot(x1,rccl_times8, label="8 GPUs RCCL", color=colors_dict["green"], marker=markers[i], 
         markeredgecolor=colors_dict["green"], clip_on=True, linestyle=linestyles["solid"])
plt.plot(x1,mpi_times8, label="8 GPUs MPI", color=colors_dict["green"], marker=markers[i], 
         markeredgecolor=colors_dict["green"], clip_on=True, linestyle=linestyles["dashed"])

i=1
#plt.plot(x1, times16, label="16 GPUs", color=colors_dict["orange"], marker=markers[i], 
#         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["dashdotted"])
plt.plot(x1, rccl_times16, label="16 GPUs RCCL", color=colors_dict["orange"], marker=markers[i], 
         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["solid"])
plt.plot(x1[:-1], mpi_times16, label="16 GPUs MPI", color=colors_dict["orange"], marker=markers[i], 
         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["dashed"])

i=2
#plt.plot(x2, times32, label="32 GPUs", color=colors_dict["purple"], marker=markers[i], 
#         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["dotted"])
plt.plot(x2, rccl_times32, label="32 GPUs RCCL", color=colors_dict["purple"], marker=markers[i], 
         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["solid"])
plt.plot(x2, mpi_times32, label="32 GPUs MPI", color=colors_dict["purple"], marker=markers[i], 
         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["dashed"])

i=3
#plt.plot(x2[:-1], times64, label="64 GPUs", color=colors_dict["blue"], marker=markers[i], 
#         markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["solid"]) 
plt.plot(x2[:-1], rccl_times64, label="64 GPUs RCCL", color=colors_dict["blue"], marker=markers[i], 
         markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["solid"]) 
plt.plot(x2[:-1], mpi_times64, label="64 GPUs MPI", color=colors_dict["blue"], marker=markers[i], 
         markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["dashed"])


#xticks = [f"{p} \n({g})" for g,p in zip(gpus, models)]
#plt.xticks(x, xticks)
plt.xscale('log', base=2)
plt.yscale('log', base=10)
plt.title("RCCL and MPI Communication on Frontier\n", fontsize=16)
plt.ylabel('Time (s)')
plt.xlabel('Message Sizes (MB)')
plt.yticks([0.001, 0.01, 0.1, 1], ['0.001', '0.01', '0.1', '1'])
plt.legend(loc='upper left', ncol=2, bbox_to_anchor=(1, 1))
#plt.legend(loc='upper left', bbox_to_anchor=(1, 1))
set_aspect_ratio(3/5, logx=2, logy=10)

plt.savefig("./comm-benchmark/comm_rccl_mpi.pdf", bbox_inches='tight')






==> figs/comm-benchmark/plot_rccl_mpi_auto.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_colors_dict, get_linestyles_dict, set_aspect_ratio, get_markers
from functools import partial
import csv
import pandas as pd

setup_global()
#colors_dict = get_colors_dict()
colors = get_colors()
linestyles = get_linestyles_dict()
markers = get_markers()

setup_local()

gpus = [8, 16, 32, 64, 128]

for i, gpu in enumerate(gpus):
    print (f"Processing {gpu} GPUs")
    mpi_file = f"./comm-benchmark/mpi_frontier/allreduce/{gpu}_gcd.txt"
    rccl_file = f"./comm-benchmark/rccl/allreduce/rocm6/netgdr_on/{gpu}_gcd.out"

    mpi_df = pd.read_csv(mpi_file, sep=',', header=None)
    mpi_df.columns = ['input_size', 'output_size', 'time_s']

    rccl_df = pd.read_csv(rccl_file, sep=',', header=None)
    rccl_df.columns = ['input_size', 'output_size', 'time_s']

    # Join the two dataframes based on the input_size and output_size columns
    df = pd.merge(mpi_df, rccl_df, on=['input_size', 'output_size'], suffixes=('_mpi', '_rccl'))

    # Convert the input_size to MB
    df['input_size'] = df['input_size'] / 1024 / 1024

    # Convert the output_size to MB
    df['output_size'] = df['output_size'] / 1024 / 1024

    # Change the time_s_mpi and time_s_rccl to bandwidth in GB/s
    # All Gather
    # df['time_s_mpi'] = ((gpu - 1) * df['input_size'] / df['time_s_mpi']) / 1024
    # df['time_s_rccl'] = ((gpu - 1) * df['input_size'] / df['time_s_rccl']) / 1024

    # All Reduce
    df['time_s_mpi'] = (2 * ((gpu - 1) / gpu) * df['input_size'] / df['time_s_mpi']) / 1024
    df['time_s_rccl'] = (2 * ((gpu - 1) / gpu) * df['input_size'] / df['time_s_rccl']) / 1024

    print (df)

    x = df['output_size'].values.tolist()
    mpi_times = df['time_s_mpi'].values.tolist()
    rccl_times = df['time_s_rccl'].values.tolist()

    plt.plot(x,rccl_times, label=f"{gpu} GPUs RCCL", color=colors[i], marker=markers[i], 
             markeredgecolor=colors[i], clip_on=True, linestyle=linestyles["solid"])
    plt.plot(x, mpi_times, label=f"{gpu} GPUs MPI", color=colors[i], marker=markers[i], 
             markeredgecolor=colors[i], clip_on=True, linestyle=linestyles["dashed"])


#xticks = [f"{p} \n({g})" for g,p in zip(gpus, models)]
#plt.xticks(x, xticks)
plt.xscale('log', base=2)
#plt.yscale('log', base=10)
plt.title("RCCL and MPI AllReduce Communication on Frontier\n", fontsize=16)
plt.ylabel('Bandwidth (GB/s)')
plt.xlabel('Output Message Sizes (MB)')
#plt.yticks([0.001, 0.01, 0.1, 1], ['0.001', '0.01', '0.1', '1'])
plt.legend(loc='upper left', ncol=2, bbox_to_anchor=(1, 1))
#plt.legend(loc='upper left', bbox_to_anchor=(1, 1))
#x = [0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128, 256]
#xticks = [f"{p}" for p in x]
#plt.xticks(x, xticks)
#set_aspect_ratio(3/5, logx=2, logy=10)
set_aspect_ratio(3/5, logx=2)

plt.savefig("./comm-benchmark/comm_rccl_mpi_allreduce_netgdr_rocm6.pdf", bbox_inches='tight')


==> figs/comm-benchmark/plot_rccl_rocm_pytorch.py <==
import numpy as np
import matplotlib.pyplot as plt
from setup_plot import (
    setup_global,
    setup_local,
    get_colors,
    get_colors_dict,
    get_linestyles_dict,
    set_aspect_ratio,
    get_markers,
)
from functools import partial
import csv
import pandas as pd
import sys

setup_global()
# colors_dict = get_colors_dict()
colors = get_colors()
linestyles = get_linestyles_dict()
markers = get_markers()

setup_local()


def load_df(filename, gpu, collective, divide_input=False):
    df = pd.read_csv(filename, sep=",", header=None)
    df.columns = ["input_size", "output_size", "bw"]
    if divide_input:
        df["input_size"] = df["input_size"] / 1024 / 1024
        df["output_size"] = df["output_size"] / 1024 / 1024

    if collective == "allgather":
        df["bw"] = ((gpu - 1) * df["input_size"] / df["bw"]) / 1024
    elif collective == "allreduce":
        df["bw"] = (2 * ((gpu - 1) / gpu) * df["input_size"] / df["bw"]) / 1024
    elif collective == "reducescatter":
        df["bw"] = (((gpu - 1) / gpu) * df["input_size"] / df["bw"]) / 1024

    df = (
        df.groupby(["input_size", "output_size"])
        .agg(["mean", "min", "max"])
        .reset_index()
    )
    return df


gpus = [8, 32]
linests = ["solid", "dashed"]
collective = sys.argv[1]

for i, gpu in enumerate(gpus):
    setup_local()
    rocm6_pytorch = (
        f"./comm-benchmark/rccl/pytorch/{collective}/rocm6/{gpu}_gcd.out"
    )
    rocm56_pytorch = (
        f"./comm-benchmark/rccl/pytorch/{collective}/rocm56/{gpu}_gcd.out"
    )
    rocm6_cpp = f"./comm-benchmark/rccl/cpp/{collective}/rocm6/{gpu}_gcd.out"
    rocm56_cpp = f"./comm-benchmark/rccl/cpp/{collective}/rocm56/{gpu}_gcd.out"

    rocm6_pytorch_df = load_df(rocm6_pytorch, gpu, collective)
    rocm56_pytorch_df = load_df(rocm56_pytorch, gpu, collective)

    rocm6_cpp_df = load_df(rocm6_cpp, gpu, collective, divide_input=True)
    rocm56_cpp_df = load_df(rocm56_cpp, gpu, collective, divide_input=True)

    pytorch_df = pd.merge(
        rocm56_pytorch_df,
        rocm6_pytorch_df,
        on=["input_size", "output_size"],
        suffixes=("_rocm56_pytorch", "_rocm6_pytorch"),
    )

    cpp_df = pd.merge(
        rocm56_cpp_df,
        rocm6_cpp_df,
        on=["input_size", "output_size"],
        suffixes=("_rocm56_cpp", "_rocm6_cpp"),
    )

    df = pd.merge(pytorch_df, cpp_df, on=["input_size", "output_size"])

    print(df)

    x = df["output_size"].values.tolist()

    rocm56_pytorch_times = df["bw_rocm56_pytorch"]["mean"].values.tolist()
    rocm56_pytorch_min = df["bw_rocm56_pytorch"]["min"].values.tolist()
    rocm56_pytorch_max = df["bw_rocm56_pytorch"]["max"].values.tolist()
    plt.plot(
        x,
        rocm56_pytorch_times,
        label=f"{gpu} GPUs RCCL PyTorch ROCm5.6",
        color=colors[0],
        marker=markers[0],
        markeredgecolor=colors[0],
        clip_on=True,
        linestyle=linestyles[linests[0]],
    )

    rocm56_cpp_times = df["bw_rocm56_cpp"]["mean"].values.tolist()
    rocm56_cpp_min = df["bw_rocm56_cpp"]["min"].values.tolist()
    rocm56_cpp_max = df["bw_rocm56_cpp"]["max"].values.tolist()
    plt.plot(
        x,
        rocm56_cpp_times,
        label=f"{gpu} GPUs RCCL C++ ROCm5.6",
        color=colors[0],
        marker=markers[1],
        markeredgecolor=colors[0],
        clip_on=True,
        linestyle=linestyles[linests[1]],
    )

    rocm6_pytorch_times = df["bw_rocm6_pytorch"]["mean"].values.tolist()
    rocm6_pytorch_min = df["bw_rocm6_pytorch"]["min"].values.tolist()
    rocm6_pytorch_max = df["bw_rocm6_pytorch"]["max"].values.tolist()
    plt.plot(
        x,
        rocm6_pytorch_times,
        label=f"{gpu} GPUs RCCL PyTorch ROCm6",
        color=colors[1],
        marker=markers[0],
        markeredgecolor=colors[1],
        clip_on=True,
        linestyle=linestyles[linests[0]],
    )

    rocm6_cpp_times = df["bw_rocm6_cpp"]["mean"].values.tolist()
    rocm6_cpp_min = df["bw_rocm6_cpp"]["min"].values.tolist()
    rocm6_cpp_max = df["bw_rocm6_cpp"]["max"].values.tolist()
    plt.plot(
        x,
        rocm6_cpp_times,
        label=f"{gpu} GPUs RCCL C++ ROCm6",
        color=colors[1],
        marker=markers[1],
        markeredgecolor=colors[1],
        clip_on=True,
        linestyle=linestyles[linests[1]],
    )

    # xticks = [f"{p} \n({g})" for g,p in zip(gpus, models)]
    # plt.xticks(x, xticks)
    plt.xscale("log", base=2)
    # plt.yscale('log', base=10)
    plt.title(f"RCCL {collective} Communication on Frontier\n", fontsize=16)
    plt.ylabel("Bandwidth (GB/s)")
    plt.xlabel("Output Message Sizes (MB)")
    # plt.yticks([0.001, 0.01, 0.1, 1], ['0.001', '0.01', '0.1', '1'])
    plt.legend(loc="upper left", ncol=1, bbox_to_anchor=(1, 1))
    # plt.legend(loc="best")
    # plt.legend(loc='upper left', bbox_to_anchor=(1, 1))
    # x = [0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128, 256]
    # xticks = [f"{p}" for p in x]
    # plt.xticks(x, xticks)
    # set_aspect_ratio(3/5, logx=2, logy=10)
    set_aspect_ratio(3 / 5, logx=2)

    plt.savefig(
        f"./comm-benchmark/comm_rccl_pytorch_{collective}_{gpu}_rocm.pdf",
        bbox_inches="tight",
    )


==> figs/comm-benchmark/setup_plot.py <==
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
import matplotlib as mpl
from cycler import cycler
import math

linestyle_tuple = [
     ('solid', 'solid'),      # Same as (0, ()) or '-'
     ('dotted', 'dotted'),    # Same as (0, (1, 1)) or '.'
     ('dashed', 'dashed'),    # Same as '--'
     ('dashdot', 'dashdot'),
     
     ('loosely dotted',        (0, (1, 10))),
     ('dotted',                (0, (1, 1))),
     ('densely dotted',        (0, (1, 1))),

     ('loosely dashed',        (0, (5, 10))),
     ('dashed',                (0, (5, 5))),
     ('densely dashed',        (0, (5, 1))),

     ('loosely dashdotted',    (0, (3, 10, 1, 10))),
     ('dashdotted',            (0, (3, 5, 1, 5))),
     ('densely dashdotted',    (0, (3, 1, 1, 1))),

     ('dashdotdotted',         (0, (3, 5, 1, 5, 1, 5))),
     ('loosely dashdotdotted', (0, (3, 10, 1, 10, 1, 10))),
     ('densely dashdotdotted', (0, (3, 1, 1, 1, 1, 1)))
     
     ]

linestyle_dict = {k : v for k,v in linestyle_tuple}

def setup_global():
    font_entry = fm.FontEntry(
        fname = './gillsans.ttf',
        name='gill-sans')

    # set font
    fm.fontManager.ttflist.insert(0, font_entry) 
    mpl.rcParams['font.family'] = font_entry.name 

    mpl.use('Agg')
    mpl.rcParams['axes.spines.right'] = False
    mpl.rcParams['axes.spines.top'] = False
    mpl.rcParams['font.size'] = 16
    mpl.rcParams['lines.linewidth'] = 2
    mpl.rcParams['lines.markersize'] = 5
    #mpl.rcParams['hatch.linewidth'] = 0.05

# def setup_local():
#     plt.clf()
#     gca().yaxis.grid(linestyle='dotted', which="both")
#     gca().spines['left'].set_color('#606060')
#     gca().spines['bottom'].set_color('#606060')
#     global_cycler = cycler(color=get_colors()[:len(get_linestyles())]) + cycler(linestyle=get_linestyles()) 
#     gca().set_prop_cycle(global_cycler)
    
def setup_local(axis=None):
    if axis is None:
        plt.clf()
        axis = gca()
    
    axis.yaxis.grid(linestyle='dotted', which="both")
    axis.spines['left'].set_color('#606060')
    axis.spines['bottom'].set_color('#606060')
    global_cycler = cycler(color=get_colors()[:len(get_linestyles())]) + cycler(linestyle=get_linestyles()) 
    axis.set_prop_cycle(global_cycler)

def set_aspect_ratio(ratio=3/5, logx=None, logy=None, axis=None):
    if axis is None:
        axis = gca() 
    xleft, xright = axis.get_xlim()
    if logx is not None:
        xleft = math.log(xleft, logx)
        xright = math.log(xright, logx)
    ybottom, ytop = axis.get_ylim()
    if logy is not None:
        ytop = math.log(ytop, logy)
        print(ytop, ybottom)
        ybottom = math.log(ybottom, logy)
    axis.set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)

# def set_aspect_ratio(ratio=3/5, logx=None, logy=None): 
#     xleft, xright = gca().get_xlim()
#     if logx is not None:
#         xleft = math.log(xleft, logx)
#         xright = math.log(xright, logx)
#     ybottom, ytop = gca().get_ylim()
#     if logy is not None:
#         ytop = math.log(ytop, logy)
#         print(ytop, ybottom)
#         ybottom = math.log(ybottom, logy)
#     gca().set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)

def get_colors():
    return ['#D55E00', 
            '#009E73',
            '#0072B2', 
            '#CC79A7', 
            '#000000', 
            '#E03A3D',
            '#F0E442',]

def get_colors_dict():
    return {
            'orange': '#D55E00', 
            'green': '#009E73',
            'blue': '#0072B2', 
            'purple': '#CC79A7', 
            'black': '#000000', 
            'red': '#E03A3D',
            'yellow': '#F0E442',
            }

def get_hatches():
    return ['xxx', '|||', '\\\\', 'xxxxxx',  '///////', '+']

def get_linestyles():
    return [
            linestyle_dict['solid'], 
            linestyle_dict['dotted'], 
            linestyle_dict['dashed'],
            linestyle_dict['dashdotted'],
            linestyle_dict['dashdotdotted'],
            linestyle_dict['densely dashdotted'],
            
    ]

def get_linestyles_dict():
    return linestyle_dict

def get_markers():
    return ['^', 'd', 's', 'o', 'x']


==> figs/comm-model-validation/analyze.py <==
import os
import re
from collections import defaultdict
import statistics
from functools import partial
from comm_model import sort_configs_for_transformer


def extract_elapsed_time(filename):
    # Open the file
    with open(filename, 'r') as file:
        data = file.read()

    # Use regular expressions to extract elapsed time per iteration
    pattern = r'elapsed time per iteration \(ms\): ([0-9]+\.[0-9]+)'
    elapsed_times = re.findall(pattern, data)

    # Extracted times might include other information; filter out the relevant numbers
    numbers = [float(time) for time in elapsed_times]

    # Skip the first 4 numbers
    numbers = numbers[4:]

    # Calculate the average and convert to seconds
    if numbers:
        average_time_seconds = sum(numbers) / len(numbers) / 1000
    else:
        average_time_seconds = 0

    return average_time_seconds

def list_files_with_suffix(folder, suffix):
    # List files in the folder
    files = os.listdir(folder)

    # Filter files with the specified suffix
    filtered_files = [os.path.join(folder, file) for file in files if file.endswith(suffix)]

    return filtered_files

def parse_configuration(filename):
    # Extract the configuration string using regular expressions
    pattern = r'run_([0-9x]+)_.*\.txt'
    match = re.search(pattern, filename)
    assert match is not None
    if match:
        config_string = match.group(1)
        return tuple([int(x) for x in config_string.split("x")])
    else:
        return None

def get_sorted_config_df(folder, num_layers, hidden_size, model_version="v2"):
    assert model_version in ["v1", "v2"]
    results = defaultdict(list)
    for i in range(5):
        files = list_files_with_suffix(folder, f"_{i}.txt")
        for file in files:
            time = extract_elapsed_time(file)
            if time !=0:
                config = parse_configuration(file)
                results[config].append(time)

    results = dict(sorted(results.items(), key = lambda x: x[1]))
    for config, times in results.items():
        results[config] = statistics.median(times)


    configs = [x for x,_ in results.items()]
    batch_times = [x for _,x in results.items()]

    df =  sort_configs_for_transformer(
            global_batch_size_in_samples=32,
            sequence_length=2048,
            num_layers=num_layers,
            hidden_size=hidden_size,
            no_dp=False,
            machine="perlmutter",
            configs=configs,
            batch_times=batch_times,
            model_version=model_version

    )
    return df

==> figs/comm-model-validation/comm_model.py <==
import pandas as pd

def get_bw(ip, my, machine="perlmutter", model_version="v2"):
    if model_version == "v1":
        return 1
    if machine == "perlmutter":
        if ip==1:
            if my==2:
                return 76
            elif my==4:
                return 225
            elif my>=8:
                return 80
        elif ip == 2:
            if my == 2:
                return 76
            elif my >= 4:
                return 40
        elif ip >= 4:
            return 20
    elif machine == "frontier":
        if ip==1:
            if my==2:
                return 129
            elif my==4:
                return 52
            elif my==8:
                return 135
            else:
                return 80 / 2 # 34.031
        elif ip == 2:
            if my == 2:
                return 50
            elif my == 4:
                return 72
            else:
                return 40 / 2  # 20.62
        elif ip == 4:
            if my == 2:
                return 36
            else:
                return 20 / 2 # 10.18
        elif ip >=8:
            return 10 / 2 #


def model_v2(B, S, K, H, Gd, Gr, Gc, Gdata, machine="perlmutter", 
             transpose=False, model_version="v2"):
    dp_comm = 4 * (Gdata-1) / Gdata * K * H * H / (Gc*Gr*Gd) * 2 /1024/1024/1024
    depth_tensor_comm = 3/2 * 2 * (Gd-1) / Gd * K * H * H / (Gc*Gr) * 2 /1024/1024/1024
    if not transpose:
        row_tensor_comm = 2 * (Gr-1) / Gr * (B/Gdata/Gd * S * H/Gc ) * 2 /1024/1024/1024
        col_tensor_comm = 2 * 2 * (Gc-1) / Gc * (B/Gdata/Gd * S * K * H/Gr ) * 2 /1024/1024/1024
    else:
        row_tensor_comm = 2 * 2 * (Gr-1) / Gr * (B/Gdata/Gd * S * K * H/Gc) * 2 /1024/1024/1024
        col_tensor_comm = 2 * (Gc-1) / Gc * (B/Gdata/Gd * S * H/Gr ) * 2 /1024/1024/1024

    col_time = row_time = depth_time = data_time = 0
    ip=1
    if Gc > 1:
        col_bw = get_bw(ip, Gc, machine, model_version)
        if col_bw is None:
            return None
        col_time = col_tensor_comm / col_bw
    ip*= Gc
    if Gr > 1:
        row_bw = get_bw(ip, Gr, machine, model_version)
        if row_bw is None:
            return None
        row_time = row_tensor_comm / row_bw

    ip *= Gr

    if Gd > 1:
        depth_bw = get_bw(ip, Gd, machine, model_version)
        if depth_bw is None:
            return None
        depth_time = depth_tensor_comm / depth_bw

    ip *= Gd

    if Gdata > 1:
        data_bw = get_bw(ip, Gdata, machine, model_version)
        if data_bw is None:
            return None
        data_time = dp_comm / data_bw


    return col_time + row_time + depth_time + data_time



def sort_configs_for_transformer(
        global_batch_size_in_samples,
        sequence_length,
        num_layers,
        hidden_size,
        model_version="v2",
        no_dp=False,
        machine="perlmutter",
        configs=None,
        batch_times=None
):
    assert model_version in ["v1", "v2"]
    S=sequence_length
    K=3
    B=global_batch_size_in_samples
    H=hidden_size

    data = {}
    for (Gr,Gc,Gd,Gdata),time in zip(configs, batch_times):
        #data[(Gc,Gr,Gd,Gdata)] =
        a = model_v2(B, S, 3, H, Gd, Gr, Gc, Gdata, machine, model_version=model_version)
        b = model_v2(B, S, 1, H, Gd, Gr, Gc, Gdata, machine, transpose=True, model_version=model_version)
        c = model_v2(B, S, 4, H, Gd, Gr, Gc, Gdata, machine, model_version=model_version)
        d = model_v2(B, S, 4, H, Gd, Gr, Gc, Gdata, machine, transpose=True, model_version=model_version)
        if a is None or b is None or c is None or d is None:
            continue
        else:
            data[(Gc,Gr,Gd,Gdata)] = a + b + c + d, time


    sorted_configs = sorted(data.items(), key=lambda x:x[1][0])
    keys = "Gr","Gc","Gd","Gdata", "Comm-Time(s)", "Batch-Time(s)"#,"Total-Time(s)"
    data = []
    for (Gc, Gr, Gd, Gdata), (comm_time, batch_time) in sorted_configs:
        comm_time = comm_time * num_layers
        data.append([Gr, Gc, Gd, Gdata, comm_time, batch_time]), #total_time])

    df = pd.DataFrame(data, columns=keys)
    return df

==> figs/comm-model-validation/metric.py <==
import pandas as pd
import numpy as np
import os
import re
from analyze import get_sorted_config_df
from model_shapes.gpt import get_shape

MODEL_VERSION="v1"

assert MODEL_VERSION in ["v1", "v2"]


def precision(y_mask, k):
    return np.sum(y_mask[:k])/k

def average_precision(y_mask, TOP_K):
    precisions = [precision(y_mask, k) for k in range(1, TOP_K+1)]
    return np.mean(precisions)

TOP_K=5       #all times within top-5 are considered good
DELTA_PERC=10 #all times within 10% of minimum are considered good


labels = ["20B", "40B"]

files = {
        "5B" : "./comm-model-validation/data/exp-5B-8GPU-rcddatavary-bvary_runs",
        "10B" : "./comm-model-validation/data/exp-11B-16GPU-rcddatavary-bvary_runs",
        "20B" : "./comm-model-validation/data/exp-20B-32GPU-rcddatavary-bvary_runs",
        "40B" : "./comm-model-validation/data/exp-39B-64GPU-rcddatavary-bvary_runs"
    }

gpus = {
    "5B": 8,
    "10B": 16,
    "20B": 32,
    "40B": 64
}

for model in ["5B", "10B", "20B", "40B"]:
    file = files[model]
    layers, hdim = get_shape(model)

    ## 20B
    configs = get_sorted_config_df(file, layers, hdim, model_version=MODEL_VERSION)

    x = list(zip(configs['Gr'], configs['Gc'], configs['Gd'], configs['Gdata']))
    y = np.array(configs['Batch-Time(s)'].tolist())
    y_sorted = sorted(y)
    threshold_1 = y_sorted[TOP_K-1]
    threshold_2 = np.min(y) * (1+DELTA_PERC/100)
    y_mask = np.logical_or(y <= threshold_1, y <= threshold_2)

    print(model, " ", average_precision(y_mask, TOP_K))




==> figs/comm-model-validation/plot.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
from matplotlib.ticker import ScalarFormatter
import matplotlib as mpl
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import os
import re
from analyze import get_sorted_config_df
from scipy.stats import pearsonr
import argparse
from model_shapes.gpt import get_shape

parser = argparse.ArgumentParser()
parser.add_argument("--model-version", type=str, 
                    choices=["v1", "v2"], help="v1 - bandwidth agnostic, v2 - bandwidth aware")
args = parser.parse_args()

MODEL_VERSION=args.model_version


setup_global()
colors = get_colors()
hatches = get_hatches()
linestyles = get_linestyles()
markers = get_markers()


files = {
        "5B" : "./comm-model-validation/data/exp-5B-8GPU-rcddatavary-bvary_runs",
        "10B" : "./comm-model-validation/data/exp-11B-16GPU-rcddatavary-bvary_runs",
        "20B" : "./comm-model-validation/data/exp-20B-32GPU-rcddatavary-bvary_runs",
        "40B" : "./comm-model-validation/data/exp-39B-64GPU-rcddatavary-bvary_runs"
    }

gpus = {
    "5B": 8,
    "10B": 16,
    "20B": 32,
    "40B": 64
}

for model in ["20B", "40B"]:
    setup_local()
    args.model = model
   
    file = files[args.model]
    layers, hdim = get_shape(args.model)

    ## 20B
    configs = get_sorted_config_df(file, layers, hdim, model_version=MODEL_VERSION)

    TOP_K=5      #all times within top-5 are considered good
    DELTA_PERC=0 #all times within 10% of minimum are considered good

    x = list(zip(configs['Gr'], configs['Gc'], configs['Gd'], configs['Gdata']))
    y = configs['Batch-Time(s)'].tolist()
    y_sorted = sorted(y)
    threshold_1 = y_sorted[TOP_K-1]
    threshold_2 = np.min(y) * (1+DELTA_PERC/100)
    x_good, y_good = [], []
    x_bad, y_bad = [], []

    for i,y_i in enumerate(y):
        if y_i <= threshold_1 or y_i<=threshold_2:
            x_good.append(i+1)
            y_good.append(y_i)
        elif y_i > 10:
            continue
        else:
            x_bad.append(i+1)
            y_bad.append(y_i)

    i=0
    plt.scatter(x_bad, y_bad, 
            color=colors[i], marker=markers[i], clip_on=False, label="Inefficient Configuration")
    i=2
    plt.scatter(x_good, y_good, 
            color=colors[i], marker=markers[i], clip_on=False, label="Efficient Configuration")
    #plt.axhline(min(y_0), color=colors[i+1], linestyle='dashed', 
    #            label=f'Best Configuration: {x_0[y_0.index(min(y_0))]}')

    plt.plot(np.argmin(y)+1, np.min(y), color="black", linestyle='dashed', marker="*", 
            label='Best Configuration', markersize=20, clip_on=False)
    plt.axhline(np.min(y), color="black", linestyle='dashed')

    if MODEL_VERSION == "v1":
        plt.title(f'Placement-agnostic Communication Model\n(GPT-{args.model} on {gpus[args.model]} GPUs of Perlmutter)\n')
    else:
        plt.title(f'Bandwidth-aware Communication Model\nGPT({args.model} on {gpus[args.model]} GPUs of Perlmutter)\n', fontsize=14)

    plt.ylabel('Empirical time per batch (s)')
    plt.xlabel('Configurations Ranked by the Model')
    if model == "20B":
        plt.ylim(0, 10)
    elif model == "40B":
        plt.ylim(0, 12)
    #if args.model_version == "v1":
    plt.legend(loc='best')
    plt.xlim(1)
    plt.legend()

    set_aspect_ratio(4/5)
    plt.savefig(f"comm-model-validation/perlmutter_comm_model_{args.model}_{gpus[args.model]}GPU_{MODEL_VERSION}.pdf", bbox_inches='tight')
    #plt.clf()
    #plt.cla()



==> figs/comm-optimization/create_legend.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers, get_colors_dict

setup_global()
setup_local()
# Create empty handles and labels lists
labels = ['AllReduce', 'AllGather', 'ReduceScatter'] #, 'Compute', 'Label 5']
colors = ['#7B227C', '#95BF51', '#335B68', '#427492'] #, 'purple']

# Create a figure and axis (you need these to create a legend)
fig, ax = plt.subplots()

# Create colored rectangles with no data but with desired colors and labels
handles = [mpatches.Patch(color=color, label=label) for color, label in zip(colors, labels)]

# Create legend with custom handles and labels
legend = ax.legend(handles, labels, loc='upper left', ncol=3)

# Hide the axis
ax.axis('off')

bbox = legend.get_window_extent(fig.canvas.get_renderer()).transformed(fig.dpi_scale_trans.inverted())

# Crop just the legend portion
plt.savefig('./comm-optimization/legend.pdf', bbox_inches=bbox.expanded(1.1, 1.2))

# Show the legend
#plt.savefig('legend_only.pdf', bbox_inches='tight', pad_inches=0)
#plt.show()

==> figs/comm-optimization/plot.py <==
import numpy as np
import matplotlib.pyplot as plt 

import sys
sys.path.append("../")

from setup_plot import setup_global, setup_local, get_colors, get_linestyles, set_aspect_ratio, get_markers, get_hatches
from functools import partial

import json


setup_global()
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

width = 0.2
x = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6]
#xticks = ["Vanilla", "Eliminate cross-layer communication", "Overlap Row/Col All-Reduce", 
#          "Overlap Reduce Scatter", "Overlap All Gather", "Cache Weights"]

# 10B
level_0_10B = json.loads('{"0": {"Total Time": 41441188096.0, "Only Comp": 34435641600.0, "Overlapped Comm-Comp": 0.0, "Only Comm": 6276258304.0, "Other": 729288192.0}, "Average": {"Total Time": 41.441188096, "Only Comp": 34.4356416, "Overlapped Comm-Comp": 0.0, "Only Comm": 6.276258304, "Other": 0.729288192}}')
level_1_10B = json.loads('{"0": {"Total Time": 41437602048.0, "Only Comp": 34461547264.0, "Overlapped Comm-Comp": 0.0, "Only Comm": 6259932672.0, "Other": 716122112.0}, "Average": {"Total Time": 41.437602048, "Only Comp": 34.461547264, "Overlapped Comm-Comp": 0.0, "Only Comm": 6.259932672, "Other": 0.716122112}}')
level_2_10B = json.loads('{"0": {"Total Time": 39981025024.0, "Only Comp": 32418706432.0, "Overlapped Comm-Comp": 2590372352.0, "Only Comm": 4288293632.0, "Other": 683652608.0}, "Average": {"Total Time": 39.981025024, "Only Comp": 32.418706432, "Overlapped Comm-Comp": 2.590372352, "Only Comm": 4.288293632, "Other": 0.683652608}}')
level_3_10B = json.loads('{"0": {"Total Time": 37089568000.0, "Only Comp": 28162304512.0, "Overlapped Comm-Comp": 7594377728.0, "Only Comm": 1203907072.0, "Other": 128978688.0}, "Average": {"Total Time": 37.089568, "Only Comp": 28.162304512, "Overlapped Comm-Comp": 7.594377728, "Only Comm": 1.203907072, "Other": 0.128978688}}')

# 20B
level_0_20B = json.loads('{"0": {"Total Time": 44742274048.0, "Only Comp": 30901974784.0, "Overlapped Comm-Comp": 0.0, "Only Comm": 13282395904.0, "Other": 557903360.0}, "Average": {"Total Time": 44.742274048, "Only Comp": 30.901974784, "Overlapped Comm-Comp": 0.0, "Only Comm": 13.282395904, "Other": 0.55790336}}')
level_1_20B = json.loads('{"0": {"Total Time": 42695346944.0, "Only Comp": 30199180544.0, "Overlapped Comm-Comp": 825627392.0, "Only Comm": 11135189504.0, "Other": 535349504.0}, "Average": {"Total Time": 42.695346944, "Only Comp": 30.199180544, "Overlapped Comm-Comp": 0.825627392, "Only Comm": 11.135189504, "Other": 0.535349504}}')
level_2_20B = json.loads('{"0": {"Total Time": 39961701888.0, "Only Comp": 27123150592.0, "Overlapped Comm-Comp": 3865093888.0, "Only Comm": 8445640704.0, "Other": 527816704.0}, "Average": {"Total Time": 39.961701888, "Only Comp": 27.123150592, "Overlapped Comm-Comp": 3.865093888, "Only Comm": 8.445640704, "Other": 0.527816704}}')
level_3_20B = json.loads('{"0": {"Total Time": 38951010048.0, "Only Comp": 22973483008.0, "Overlapped Comm-Comp": 9837105920.0, "Only Comm": 6014405120.0, "Other": 126016000.0}, "Average": {"Total Time": 38.951010048, "Only Comp": 22.973483008, "Overlapped Comm-Comp": 9.83710592, "Only Comm": 6.01440512, "Other": 0.126016}}')
 
# 40B
level_0_40B = json.loads('{"0": {"Total Time": 46269403904.0, "Only Comp": 27885376000.0, "Overlapped Comm-Comp": 0.0, "Only Comm": 17545218816.0, "Other": 838809088.0}, "Average": {"Total Time": 46.269403904, "Only Comp": 27.885376,  "Overlapped Comm-Comp": 0.0, "Only Comm": 17.545218816, "Other": 0.838809088}}')
level_1_40B = json.loads('{"0": {"Total Time": 45388962816.0, "Only Comp": 27304425984.0, "Overlapped Comm-Comp": 728002560.0, "Only Comm": 16531839488.0, "Other": 824694784.0}, "Average": {"Total Time": 45.388962816, "Only Comp": 27.304425984, "Overlapped Comm-Comp": 0.72800256, "Only Comm": 16.531839488, "Other": 0.824694784}}')
level_2_40B = json.loads('{"0": {"Total Time": 42832617984.0, "Only Comp": 23164573440.0, "Overlapped Comm-Comp": 5041328896.0, "Only Comm": 13823748352.0, "Other": 802967296.0}, "Average": {"Total Time": 42.832617984, "Only Comp": 23.16457344, "Overlapped Comm-Comp": 5.041328896, "Only Comm": 13.823748352, "Other": 0.802967296}}')
level_3_40B = json.loads('{"0": {"Total Time": 38669349120.0, "Only Comp": 19383151872.0, "Overlapped Comm-Comp": 11230374400.0, "Only Comm": 7913649920.0, "Other": 142172928.0}, "Average": {"Total Time": 38.66934912, "Only Comp": 19.383151872, "Overlapped Comm-Comp": 11.2303744, "Only Comm": 7.91364992, "Other": 0.142172928}}')

# 80B
level_0_80B = json.loads('{"0": {"Total Time": 60726234112.0, "Only Comp": 30774383616.0, "Overlapped Comm-Comp": 0.0, "Only Comm": 29077922560.0, "Other": 873927936.0}, "Average": {"Total Time": 60.726234112, "Only Comp": 30.774383616, "Overlapped Comm-Comp": 0.0, "Only Comm": 29.07792256, "Other": 0.873927936}}')
level_1_80B = json.loads('{"0": {"Total Time": 59772268032.0, "Only Comp": 29264206848.0, "Overlapped Comm-Comp": 1626524416.0, "Only Comm": 28025363200.0, "Other": 856173568.0}, "Average": {"Total Time": 59.772268032, "Only Comp": 29.264206848, "Overlapped Comm-Comp": 1.626524416, "Only Comm": 28.0253632, "Other": 0.856173568}}')
level_3_80B = json.loads('{"0": {"Total Time": 46389726976.0, "Only Comp": 14580905984.0, "Overlapped Comm-Comp": 17770228992.0, "Only Comm": 13894013952.0, "Other": 144578048.0}, "Average": {"Total Time": 46.389726976, "Only Comp": 14.580905984, "Overlapped Comm-Comp": 17.770228992, "Only Comm": 13.894013952, "Other": 0.144578048}}')

import json
"""
# easy api
easy_api = json.loads('{"0": {"Total Time": 28138245120.0, "Only Comp": 12093526528.0, "Overlapped Comm-Comp": 4693248.0, "Only Comm": 15078808832.0, "Other": 961216512.0}, "1": {"Total Time": 28136944896.0, "Only Comp": 12094447104.0, "Overlapped Comm-Comp": 5069056.0, "Only Comm": 15080670976.0, "Other": 956757760.0}, "2": {"Total Time": 28143490048.0, "Only Comp": 12203818496.0, "Overlapped Comm-Comp": 4442880.0, "Only Comm": 14977947648.0, "Other": 957281024.0}, "3": {"Total Time": 28147185920.0, "Only Comp": 12127765248.0, "Overlapped Comm-Comp": 6098944.0, "Only Comm": 15059837440.0, "Other": 953484288.0}, "4": {"Total Time": 28139270144.0, "Only Comp": 12109754880.0, "Overlapped Comm-Comp": 4569856.0, "Only Comm": 15069810432.0, "Other": 955134976.0}, "5": {"Total Time": 28137922048.0, "Only Comp": 12143344128.0, "Overlapped Comm-Comp": 4525056.0, "Only Comm": 15037767424.0, "Other": 952285440.0}, "6": {"Total Time": 28138903040.0, "Only Comp": 12160024576.0, "Overlapped Comm-Comp": 4451840.0, "Only Comm": 15015126016.0, "Other": 959300608.0}, "7": {"Total Time": 28145295104.0, "Only Comp": 12126339840.0, "Overlapped Comm-Comp": 4686848.0, "Only Comm": 15057203712.0, "Other": 957064704.0}, "8": {"Total Time": 28149451008.0, "Only Comp": 12041027584.0, "Overlapped Comm-Comp": 5007616.0, "Only Comm": 15144226560.0, "Other": 959189248.0}, "9": {"Total Time": 28154475776.0, "Only Comp": 12143479552.0, "Overlapped Comm-Comp": 4439040.0, "Only Comm": 15048113408.0, "Other": 958443776.0}, "10": {"Total Time": 28148126208.0, "Only Comp": 12160199680.0, "Overlapped Comm-Comp": 5147136.0, "Only Comm": 15025834240.0, "Other": 956945152.0}, "11": {"Total Time": 28148435968.0, "Only Comp": 12131626496.0, "Overlapped Comm-Comp": 4602368.0, "Only Comm": 15059050496.0, "Other": 953156608.0}, "12": {"Total Time": 28154873856.0, "Only Comp": 12051951616.0, "Overlapped Comm-Comp": 4982272.0, "Only Comm": 15141522688.0, "Other": 956417280.0}, "13": {"Total Time": 28163643904.0, "Only Comp": 12149073920.0, "Overlapped Comm-Comp": 4843264.0, "Only Comm": 15060532736.0, "Other": 949193984.0}, "14": {"Total Time": 28155469056.0, "Only Comp": 12167954176.0, "Overlapped Comm-Comp": 4448512.0, "Only Comm": 15025566208.0, "Other": 957500160.0}, "15": {"Total Time": 28147998208.0, "Only Comp": 12106643712.0, "Overlapped Comm-Comp": 5122048.0, "Only Comm": 15080131840.0, "Other": 956100608.0}}')

# low level api
low_level_api = json.loads('{"0": {"Total Time": 20147865856.0, "Only Comp": 9184799232.0, "Overlapped Comm-Comp": 4952576.0, "Only Comm": 10622377984.0, "Other": 335736064.0}, "1": {"Total Time": 20149073920.0, "Only Comp": 9189895680.0, "Overlapped Comm-Comp": 4992768.0, "Only Comm": 10628625664.0, "Other": 325559808.0}, "2": {"Total Time": 20134939136.0, "Only Comp": 9295379200.0, "Overlapped Comm-Comp": 4442368.0, "Only Comm": 10508269312.0, "Other": 326848256.0}, "3": {"Total Time": 20145684992.0, "Only Comp": 9219807488.0, "Overlapped Comm-Comp": 4832256.0, "Only Comm": 10595441920.0, "Other": 325603328.0}, "4": {"Total Time": 20167502080.0, "Only Comp": 9195188480.0, "Overlapped Comm-Comp": 4606208.0, "Only Comm": 10642593024.0, "Other": 325114368.0}, "5": {"Total Time": 20168515072.0, "Only Comp": 9232332032.0, "Overlapped Comm-Comp": 4546816.0, "Only Comm": 10607513856.0, "Other": 324122368.0}, "6": {"Total Time": 20170886912.0, "Only Comp": 9249554944.0, "Overlapped Comm-Comp": 4476160.0, "Only Comm": 10593562624.0, "Other": 323293184.0}, "7": {"Total Time": 20169984000.0, "Only Comp": 9217589504.0, "Overlapped Comm-Comp": 4672768.0, "Only Comm": 10625973760.0, "Other": 321747968.0}, "8": {"Total Time": 20178118144.0, "Only Comp": 9133635840.0, "Overlapped Comm-Comp": 4702976.0, "Only Comm": 10715280128.0, "Other": 324499200.0}, "9": {"Total Time": 20177027840.0, "Only Comp": 9237948672.0, "Overlapped Comm-Comp": 4507136.0, "Only Comm": 10612070400.0, "Other": 322501632.0}, "10": {"Total Time": 20177678080.0, "Only Comp": 9253075200.0, "Overlapped Comm-Comp": 4470016.0, "Only Comm": 10596457472.0, "Other": 323675392.0}, "11": {"Total Time": 20178576128.0, "Only Comp": 9228329728.0, "Overlapped Comm-Comp": 5161728.0, "Only Comm": 10623908352.0, "Other": 321176320.0}, "12": {"Total Time": 20184317952.0, "Only Comp": 9145429504.0, "Overlapped Comm-Comp": 4671744.0, "Only Comm": 10710412800.0, "Other": 323803904.0}, "13": {"Total Time": 20184887808.0, "Only Comp": 9245462528.0, "Overlapped Comm-Comp": 4806912.0, "Only Comm": 10615113216.0, "Other": 319505152.0}, "14": {"Total Time": 20188047104.0, "Only Comp": 9259827456.0, "Overlapped Comm-Comp": 4446208.0, "Only Comm": 10598933760.0, "Other": 324839680.0}, "15": {"Total Time": 20183286016.0, "Only Comp": 9201331200.0, "Overlapped Comm-Comp": 4772864.0, "Only Comm": 10651537920.0, "Other": 325644032.0}}')

# overlap 1
overlap_1 = json.loads('{"0": {"Total Time": 19224008192.0, "Only Comp": 8254738688.0, "Overlapped Comm-Comp": 1083928064.0, "Only Comm": 9545400320.0, "Other": 339941120.0}, "1": {"Total Time": 19230205184.0, "Only Comp": 8285322496.0, "Overlapped Comm-Comp": 1056587264.0, "Only Comm": 9560329984.0, "Other": 327965440.0}, "2": {"Total Time": 19222566912.0, "Only Comp": 8399777536.0, "Overlapped Comm-Comp": 1031059456.0, "Only Comm": 9461012736.0, "Other": 330717184.0}, "3": {"Total Time": 19220387840.0, "Only Comp": 8315322368.0, "Overlapped Comm-Comp": 1059816448.0, "Only Comm": 9519143168.0, "Other": 326105856.0}, "4": {"Total Time": 19259166976.0, "Only Comp": 8266149376.0, "Overlapped Comm-Comp": 1077048320.0, "Only Comm": 9589623808.0, "Other": 326345472.0}, "5": {"Total Time": 19261199872.0, "Only Comp": 8329134848.0, "Overlapped Comm-Comp": 1048188416.0, "Only Comm": 9558612736.0, "Other": 325263872.0}, "6": {"Total Time": 19264708096.0, "Only Comp": 8357768448.0, "Overlapped Comm-Comp": 1034455296.0, "Only Comm": 9546109696.0, "Other": 326374656.0}, "7": {"Total Time": 19249513984.0, "Only Comp": 8307528448.0, "Overlapped Comm-Comp": 1057093376.0, "Only Comm": 9557313536.0, "Other": 327578624.0}, "8": {"Total Time": 19248988928.0, "Only Comp": 8201520640.0, "Overlapped Comm-Comp": 1089580032.0, "Only Comm": 9630064640.0, "Other": 327823616.0}, "9": {"Total Time": 19250936064.0, "Only Comp": 8335587328.0, "Overlapped Comm-Comp": 1045570816.0, "Only Comm": 9540866816.0, "Other": 328911104.0}, "10": {"Total Time": 19241733888.0, "Only Comp": 8367529728.0, "Overlapped Comm-Comp": 1028207872.0, "Only Comm": 9517032448.0, "Other": 328963840.0}, "11": {"Total Time": 19244792064.0, "Only Comp": 8320362240.0, "Overlapped Comm-Comp": 1054166016.0, "Only Comm": 9543870720.0, "Other": 326393088.0}, "12": {"Total Time": 19260453120.0, "Only Comp": 8216572672.0, "Overlapped Comm-Comp": 1083684864.0, "Only Comm": 9635173888.0, "Other": 325021696.0}, "13": {"Total Time": 19251843840.0, "Only Comp": 8348975360.0, "Overlapped Comm-Comp": 1040678912.0, "Only Comm": 9534819328.0, "Other": 327370240.0}, "14": {"Total Time": 19253720832.0, "Only Comp": 8369828352.0, "Overlapped Comm-Comp": 1029377792.0, "Only Comm": 9529483520.0, "Other": 325031168.0}, "15": {"Total Time": 19259693824.0, "Only Comp": 8293004288.0, "Overlapped Comm-Comp": 1059829760.0, "Only Comm": 9578710016.0, "Other": 328149760.0}}')

# overlap 2
overlap_2 = json.loads('{"0": {"Total Time": 17926059008.0, "Only Comp": 7181606144.0, "Overlapped Comm-Comp": 2182464000.0, "Only Comm": 8236836352.0, "Other": 325152512.0}, "1": {"Total Time": 17919422208.0, "Only Comp": 7195750400.0, "Overlapped Comm-Comp": 2171499520.0, "Only Comm": 8231893504.0, "Other": 320278784.0}, "2": {"Total Time": 17927613952.0, "Only Comp": 7299058432.0, "Overlapped Comm-Comp": 2158893056.0, "Only Comm": 8150118144.0, "Other": 319544320.0}, "3": {"Total Time": 17923451136.0, "Only Comp": 7240407040.0, "Overlapped Comm-Comp": 2157321728.0, "Only Comm": 8207152128.0, "Other": 318570240.0}, "4": {"Total Time": 17924460032.0, "Only Comp": 7196130304.0, "Overlapped Comm-Comp": 2170221056.0, "Only Comm": 8239272960.0, "Other": 318835712.0}, "5": {"Total Time": 17926372096.0, "Only Comp": 7236015616.0, "Overlapped Comm-Comp": 2161562368.0, "Only Comm": 8208508416.0, "Other": 320285696.0}, "6": {"Total Time": 17892659968.0, "Only Comp": 7257963520.0, "Overlapped Comm-Comp": 2157844224.0, "Only Comm": 8155781376.0, "Other": 321070848.0}, "7": {"Total Time": 17921818880.0, "Only Comp": 7239994624.0, "Overlapped Comm-Comp": 2153090048.0, "Only Comm": 8207939840.0, "Other": 320794368.0}, "8": {"Total Time": 17940113152.0, "Only Comp": 7133031424.0, "Overlapped Comm-Comp": 2181342720.0, "Only Comm": 8302062592.0, "Other": 323676416.0}, "9": {"Total Time": 17927708928.0, "Only Comp": 7244175616.0, "Overlapped Comm-Comp": 2158576128.0, "Only Comm": 8205236992.0, "Other": 319720192.0}, "10": {"Total Time": 17944227840.0, "Only Comp": 7261918976.0, "Overlapped Comm-Comp": 2157793536.0, "Only Comm": 8195954176.0, "Other": 328561152.0}, "11": {"Total Time": 17920043008.0, "Only Comp": 7239662848.0, "Overlapped Comm-Comp": 2155763968.0, "Only Comm": 8207246336.0, "Other": 317369856.0}, "12": {"Total Time": 17932009984.0, "Only Comp": 7145781504.0, "Overlapped Comm-Comp": 2179110912.0, "Only Comm": 8290046976.0, "Other": 317070592.0}, "13": {"Total Time": 17926400000.0, "Only Comp": 7254763776.0, "Overlapped Comm-Comp": 2157706752.0, "Only Comm": 8193475840.0, "Other": 320453632.0}, "14": {"Total Time": 17935739904.0, "Only Comp": 7265332992.0, "Overlapped Comm-Comp": 2157408256.0, "Only Comm": 8191791360.0, "Other": 321207296.0}, "15": {"Total Time": 17934085888.0, "Only Comp": 7224396288.0, "Overlapped Comm-Comp": 2157782272.0, "Only Comm": 8231337216.0, "Other": 320570112.0}}')

# overlap 3
overlap_3 = json.loads('{"0": {"Total Time": 14483206912.0, "Only Comp": 4653188352.0, "Overlapped Comm-Comp": 4608199936.0, "Only Comm": 5064088576.0, "Other": 157730048.0}, "1": {"Total Time": 14488950784.0, "Only Comp": 4646116864.0, "Overlapped Comm-Comp": 4614488320.0, "Only Comm": 5081569024.0, "Other": 146776576.0}, "2": {"Total Time": 14485692160.0, "Only Comp": 4746166016.0, "Overlapped Comm-Comp": 4600869120.0, "Only Comm": 4992491776.0, "Other": 146165248.0}, "3": {"Total Time": 14469086976.0, "Only Comp": 4671790848.0, "Overlapped Comm-Comp": 4624410624.0, "Only Comm": 5027535616.0, "Other": 145349888.0}, "4": {"Total Time": 14508762112.0, "Only Comp": 4657309440.0, "Overlapped Comm-Comp": 4606460416.0, "Only Comm": 5098354176.0, "Other": 146638080.0}, "5": {"Total Time": 14506622976.0, "Only Comp": 4690554368.0, "Overlapped Comm-Comp": 4605060864.0, "Only Comm": 5065323776.0, "Other": 145683968.0}, "6": {"Total Time": 14498553088.0, "Only Comp": 4704537344.0, "Overlapped Comm-Comp": 4605714688.0, "Only Comm": 5043257600.0, "Other": 145043456.0}, "7": {"Total Time": 14506744064.0, "Only Comp": 4673455872.0, "Overlapped Comm-Comp": 4612000512.0, "Only Comm": 5074249984.0, "Other": 147037696.0}, "8": {"Total Time": 14506029056.0, "Only Comp": 4590153472.0, "Overlapped Comm-Comp": 4617623808.0, "Only Comm": 5148980480.0, "Other": 149271296.0}, "9": {"Total Time": 14507003904.0, "Only Comp": 4707391744.0, "Overlapped Comm-Comp": 4593591808.0, "Only Comm": 5054429696.0, "Other": 151590656.0}, "10": {"Total Time": 14510417920.0, "Only Comp": 4707291648.0, "Overlapped Comm-Comp": 4609585920.0, "Only Comm": 5046954496.0, "Other": 146585856.0}, "11": {"Total Time": 14501747968.0, "Only Comp": 4682393600.0, "Overlapped Comm-Comp": 4610782208.0, "Only Comm": 5061612288.0, "Other": 146959872.0}, "12": {"Total Time": 14488114944.0, "Only Comp": 4602032128.0, "Overlapped Comm-Comp": 4614736128.0, "Only Comm": 5122183168.0, "Other": 149163520.0}, "13": {"Total Time": 14471873792.0, "Only Comp": 4712794368.0, "Overlapped Comm-Comp": 4595970816.0, "Only Comm": 5019404032.0, "Other": 143704576.0}, "14": {"Total Time": 14496017152.0, "Only Comp": 4711595008.0, "Overlapped Comm-Comp": 4605555456.0, "Only Comm": 5030689792.0, "Other": 148176896.0}, "15": {"Total Time": 14488141056.0, "Only Comp": 4668851968.0, "Overlapped Comm-Comp": 4613261056.0, "Only Comm": 5059523328.0, "Other": 146504704.0}}')

# caching
caching = json.loads('{"0": {"Total Time": 13240399872.0, "Only Comp": 5116272128.0, "Overlapped Comm-Comp": 4124025088.0, "Only Comm": 3842118912.0, "Other": 157983744.0}, "1": {"Total Time": 13243783168.0, "Only Comp": 5121458432.0, "Overlapped Comm-Comp": 4120625152.0, "Only Comm": 3852480768.0, "Other": 149218816.0}, "2": {"Total Time": 13247130112.0, "Only Comp": 5213570816.0, "Overlapped Comm-Comp": 4113539840.0, "Only Comm": 3771228672.0, "Other": 148790784.0}, "3": {"Total Time": 13242216960.0, "Only Comp": 5151536384.0, "Overlapped Comm-Comp": 4128134144.0, "Only Comm": 3815013376.0, "Other": 147533056.0}, "4": {"Total Time": 13241710080.0, "Only Comp": 5115397120.0, "Overlapped Comm-Comp": 4129887488.0, "Only Comm": 3846189056.0, "Other": 150236416.0}, "5": {"Total Time": 13241032960.0, "Only Comp": 5162054656.0, "Overlapped Comm-Comp": 4112246016.0, "Only Comm": 3817030912.0, "Other": 149701376.0}, "6": {"Total Time": 13232740864.0, "Only Comp": 5172232448.0, "Overlapped Comm-Comp": 4114480128.0, "Only Comm": 3794646272.0, "Other": 151382016.0}, "7": {"Total Time": 13243269120.0, "Only Comp": 5149916672.0, "Overlapped Comm-Comp": 4118003968.0, "Only Comm": 3825697792.0, "Other": 149650688.0}, "8": {"Total Time": 13261874944.0, "Only Comp": 5051695616.0, "Overlapped Comm-Comp": 4138705152.0, "Only Comm": 3922198528.0, "Other": 149275648.0}, "9": {"Total Time": 13241163008.0, "Only Comp": 5176895488.0, "Overlapped Comm-Comp": 4104177920.0, "Only Comm": 3813551360.0, "Other": 146538240.0}, "10": {"Total Time": 13257699840.0, "Only Comp": 5186900480.0, "Overlapped Comm-Comp": 4116021248.0, "Only Comm": 3798811392.0, "Other": 155966720.0}, "11": {"Total Time": 13240303104.0, "Only Comp": 5164268800.0, "Overlapped Comm-Comp": 4116353280.0, "Only Comm": 3809831168.0, "Other": 149849856.0}, "12": {"Total Time": 13240945152.0, "Only Comp": 5060957952.0, "Overlapped Comm-Comp": 4139346688.0, "Only Comm": 3891142912.0, "Other": 149497600.0}, "13": {"Total Time": 13237349888.0, "Only Comp": 5184717824.0, "Overlapped Comm-Comp": 4104262144.0, "Only Comm": 3799768576.0, "Other": 148601344.0}, "14": {"Total Time": 13243339008.0, "Only Comp": 5180317952.0, "Overlapped Comm-Comp": 4119073792.0, "Only Comm": 3792615680.0, "Other": 151331584.0}, "15": {"Total Time": 13243399936.0, "Only Comp": 5139954944.0, "Overlapped Comm-Comp": 4123182336.0, "Only Comm": 3831162112.0, "Other": 149100544.0}}')
"""

"""
runs = ("Baseline" , "Overlap\nall-reduce", "Overlap\nreduce-scatter", "Overlap\nall-gather", "Cache weights")

breakdown = {
    "Non-overlapped Computation": np.array([low_level_api["Average"]["Only Comp"] / 5, overlap_1["Average"]["Only Comp"] / 5, overlap_2["Average"]["Only Comp"] / 5, overlap_3["Average"]["Only Comp"] / 5, caching["Average"]["Only Comp"] / 5]),
    "Computation\nOverlapping w/ Communication": np.array([low_level_api["Average"]["Overlapped Comm-Comp"] / 5, overlap_1["Average"]["Overlapped Comm-Comp"] / 5, overlap_2["Average"]["Overlapped Comm-Comp"] / 5, overlap_3["Average"]["Overlapped Comm-Comp"] / 5, caching["Average"]["Overlapped Comm-Comp"] / 5]),
    "Non-overlapped Communication": np.array([low_level_api["Average"]["Only Comm"] / 5, overlap_1["Average"]["Only Comm"] / 5, overlap_2["Average"]["Only Comm"] / 5, overlap_3["Average"]["Only Comm"] / 5, caching["Average"]["Only Comm"] / 5]),
    "Other": np.array([low_level_api["Average"]["Other"] / 5, overlap_1["Average"]["Other"] / 5, overlap_2["Average"]["Other"] / 5, overlap_3["Average"]["Other"] / 5, caching["Average"]["Other"] / 5])
}
"""

import matplotlib.pyplot as plt
import numpy as np

temp = {"Average": {"Only Comp": 0, "Overlapped Comm-Comp": 0, "Only Comm": 0, "Other": 0}}

breakdowns = [[level_0_10B, level_0_20B, level_0_40B, level_0_80B], [level_1_10B, level_1_20B, level_1_40B, level_1_80B], [level_2_10B, level_2_20B, level_2_40B, temp], [level_3_10B, level_3_20B, level_3_40B, level_3_80B]]

# Sample data
sizes = ['10B', '20B', '40B', '80B']

ind = (np.arange(len(sizes)) * 1.5)
width = 0.25  # Width of the bars

fig, ax = plt.subplots()

setup_local(ax)

phases = ["Only Comp", "Overlapped Comm-Comp", "Only Comm", "Other"]
phase_names = ["Non-overlapped Computation", "Computation\nOverlapping w/ Communication", "Non-overlapped Communication", "Other"]

for i in range(len(breakdowns)):
    width_deltas = [-1.5*width, -0.5*width, 0.5*width, 1.5*width]
    bottom = np.zeros(len(breakdowns[0]))
    for j in range(len(phases)):
        curr_plot_array = np.array([breakdown["Average"][phases[j]] / 2 for breakdown in breakdowns[i]])
        if i == 0:
            ax.bar(ind + width_deltas[i], curr_plot_array, width, bottom=bottom, color=colors[j], hatch=hatches[j], edgecolor='black', label = phase_names[j])
        else:
            ax.bar(ind + width_deltas[i], curr_plot_array, width, bottom=bottom, color=colors[j], hatch=hatches[j], edgecolor='black')
        bottom += curr_plot_array

ax.set_ylabel('Time per batch (s)')
ax.set_title('Breakdown of Batch Times on Frontier')
xtick_positions = []
i = 0
for idx in ind:
    j = 0
    for delta in width_deltas:
        if not (i == 3 and j == 2):
            xtick_positions.append(idx + delta)
        j += 1
    i += 1
level_labels = ["BASE", "OAR", "ORS", "OAG"]
xtick_labels = []
for size in sizes:
    for level_label in level_labels:
        if not (size == '80B' and level_label == 'ORS'):
            xtick_labels.append(level_label)
ax.set_xticks(xtick_positions)
ax.set_xticklabels(xtick_labels, rotation=90)
plt.ylim(0,35)
ax.legend(loc="upper left", fontsize = "xx-small", ncol=1)

for i in range(len(ind)):
    ax.text(ind[i] - (0.5 * width), -10, sizes[i])


set_aspect_ratio(3/5)
plt.savefig(f"./comm-optimization/times.pdf", bbox_inches='tight')

# bars1_group1 = ax.bar(ind - width, group1, width, label='Group 1 Part 1')
# bars2_group1 = ax.bar(ind - width, group2, width, bottom=group1, label='Group 1 Part 2')


"""
# fig, ax = plt.subplots()
bottom = np.zeros(6)

i = len(breakdown.items()) - 1
bottom = 0
for breakdown_key, breakdown_values in list(breakdown.items())[::-1]:
    bottom += breakdown_values


for breakdown_key, breakdown_values in list(breakdown.items())[::-1]:
    bottom -= breakdown_values
    p = plt.bar(runs, breakdown_values, width, label=breakdown_key, bottom=bottom, color = colors[i], hatch=hatches[i], edgecolor='black')
    i -= 1

plt.title("Breakdown of Batch Times for GPT-20B on 16 GPUs of Perlmutter\n", fontsize=16)
plt.ylabel("Time per batch (s)")
plt.xticks([0, 1, 2, 3, 4], runs, rotation=30)
plt.legend(loc=(-0.12, -0.65), fontsize = "small", ncol=2)
plt.ylim(0, 5)
set_aspect_ratio(3/5)
plt.savefig(f"./comm-optimization/times.pdf", bbox_inches='tight')
"""


==> figs/convert_mem_data_to_table.py <==
import pandas as pd

# Step 1: Read the CSV file
csv_file_path = 'data_mem_raw_update/gordon_bell_update_2024-08-08_17-59-04.csv'
df = pd.read_csv(csv_file_path)

# Step 2: process the data

# Only keep the bucket,experiment_basename,exact_match_rate_mean,exact_match_rate_min,exact_match_rate_max, tld columns
df = df[['bucket', 'experiment_basename', 'exact_match_rate_mean', 'exact_match_rate_min', 'exact_match_rate_max', 'tld', 'param_ct']]

buckets_to_plot = ["bucket_3", "bucket_4", "bucket_5", "bucket_non_member"]
# filter the data to only include the buckets we want to plot
df = df[df['bucket'].isin(buckets_to_plot)]

exp_name_map = {
        "1B": "1B TinyLlama",
        "7B": "7B Llama 2",
        "8B_3-1": "8B Llama 3.1",
        "13B": "13B Llama 2",
        "70B": "70B Llama 2",
        "70B_3-1": "70B Llama 3.1",
        "405B": "405B Llama 3.1",
        "1B_tld": "1B TinyLlama w/ GL",
        "7B_tld": "7B Llama 2 w/ GL",
        "8B_3-1_tld": "8B Llama 3.1 w/ GL",
        "13B_tld": "13B Llama 2 w/ GL",
        "70B_tld": "70B Llama 2 w/ GL",
        "70B_3-1_tld": "70B Llama 3.1 w/ GL",
        "405B_tld": "405B Llama 3.1 w/ GL",
    }

bucket_map = {
    "bucket_0": "2 Ep\n(early)",
    "bucket_1": "2 Ep\n(mid)",
    "bucket_2": "2 Ep\n(late)",
    "bucket_3": "1 Ep",
    "bucket_4": "4 Ep",
    "bucket_5": "6 Ep",
    "bucket_non_member": "0 Ep",
}

# rename the bucket and experiment_basename columns using the maps

df['bucket'] = df['bucket'].map(lambda x: bucket_map[x])
df['experiment_basename'] = df['experiment_basename'].map(lambda x: exp_name_map[x])


# sort the data by bucket and then tld and then param_ct
df = df.sort_values(by=['bucket', 'tld', 'param_ct'])

# make an exact_match_rate column that is the mean to 2 dec places, an has the min and max in parentheses at 2 dec places
df['exact_match_rate'] = df['exact_match_rate_mean'].map(lambda x: f"{x:.1%}".replace("%","\%"))
df['exact_match_rate'] = df['exact_match_rate'] + df['exact_match_rate_min'].map(lambda x: f" ({x:.1%}".replace("%","\%"))
df['exact_match_rate'] = df['exact_match_rate'] + df['exact_match_rate_max'].map(lambda x: f", {x:.1%})".replace("%","\%"))

# drop the exact_match_rate_mean, exact_match_rate_min, and exact_match_rate_max columns
df = df.drop(columns=['exact_match_rate_mean', 'exact_match_rate_min', 'exact_match_rate_max'])

# subset the data by tld

no_tld_df = df[df['tld'] == 0]
w_tld_df = df[df['tld'] == 1]

# remove the tld and param_ct columns
no_tld_df = no_tld_df.drop(columns = ["tld", "param_ct"])
w_tld_df = w_tld_df.drop(columns = ["tld", "param_ct"])

# no_tld_df = no_tld_df.T
# w_tld_df = w_tld_df.T


no_tld_df["exact_match_rate_w_tld"] = w_tld_df["exact_match_rate"].values
df = no_tld_df

table_col_renames = {
    'bucket': 'Epoch Count',
    'experiment_basename': 'Experiment',
    'exact_match_rate': 'Avg. Exact Match \% (min, max)',
    'exact_match_rate_w_tld' :'With Goldfish Loss'
}
# rename the columns
df = df.rename(columns=table_col_renames)

# Step 3: Format the data as a LaTeX table
latex_table = df.to_latex(index=False, header=True)

# no_tld_latex_table = no_tld_df.to_latex(index=False, header=False)
# w_tld_latex_table = w_tld_df.to_latex(index=False, header=False)

# Step 4: Write the LaTeX tables to the implications_table.tex file
tex_file_path = 'implications_table.tex'
with open(tex_file_path, 'w') as tex_file:

    tex_file.write('\n\\begin{table}[h!]\n\\centering\\tiny\n')
    tex_file.write(latex_table)
    tex_file.write('\\caption{With and without GL}\n')
    tex_file.write('\\end{table}\n')

    # tex_file.write('\n\\begin{table}[h!]\n\\centering\n')
    # tex_file.write(no_tld_latex_table)
    # tex_file.write('\\caption{Without GL}\n')
    # tex_file.write('\\end{table}\n')

    # tex_file.write('\n\\begin{table}[h!]\n\\centering\n')
    # tex_file.write(w_tld_latex_table)
    # tex_file.write('\\caption{With GL}\n')
    # tex_file.write('\\end{table}\n')

==> figs/goldfish/plot_mem.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_linestyles, set_aspect_ratio, get_markers, get_hatches
import pandas as pd
from utils import gpu_throughput
from functools import partial

tput_fn = partial(gpu_throughput, global_batch_size=8192,
                   seq_length=2048,
                   vocab_size=32000,
                   machine="perlmutter")

setup_global()
colors = get_colors()
linestyles = get_linestyles()
markers = get_markers()
hatches = get_hatches()

# filename = "v0_figure_prototyping_2024-04-11_20-15-25.csv"
# filename = "v0_results_2024-04-12_01-46-14.csv"
filename = "v0_results_2024-04-12_11-24-09.csv"
# filename = "v0_const_results_2024-04-13_01-24-59.csv"

# filename = "v1_results_2024-04-12_12-36-20.csv"
# filename = "v1_results_2024-04-12_15-32-07.csv"

# Data format
# experiment,bucket,exact_match_rate,rouge1,rouge2,rougeL,rougeLsum,AUC,ACC,TPR@1%FPR
# from_config_1B_val,bucket_0,0.0,0.06503208602854066,0.0012331074372327778,0.06298487759000261,0.0624048005033466,0.5472,0.5475,0.01
# from_config_1B_val,bucket_1,0.0,0.06848156669755417,0.002466832902008104,0.06489645443389275,0.06473649211147543,0.53485,0.5525,0.02

if "v0" in filename:
    bucket_map = {
        "bucket_0": "2 Ep\n(early)",
        "bucket_1": "2 Ep\n(mid)",
        "bucket_2": "2 Ep\n(late)",
        "bucket_3": "1 Ep",
        "bucket_4": "4 Ep",
        "bucket_5": "6 Ep",
        "bucket_non_member": "0 Ep",
    }

    sort_order = ["bucket_non_member","bucket_0", "bucket_1", "bucket_2", "bucket_3", "bucket_4", "bucket_5"]

    buckets_to_plot = ["bucket_3", "bucket_4", "bucket_5", "bucket_non_member"]
elif "v1" in filename:
    bucket_map = {
        "bucket_0": "20 Ep\n(step=50)",
        "bucket_1": "20 Ep\n(75)",
        "bucket_2": "20 Ep\n(100)",
        "bucket_3": "20 Ep\n(125)",
        "bucket_4": "50 Ep\n(50)",
        "bucket_5": "50 Ep\n(100)",
        "bucket_6": "100 Ep\n(50)",
        "bucket_non_member": "0 Ep",
    }

    sort_order = ["bucket_non_member","bucket_0", "bucket_1", "bucket_2", "bucket_3", "bucket_4", "bucket_5", "bucket_6"]

    buckets_to_plot = ["bucket_0", "bucket_1", "bucket_2", "bucket_3", "bucket_4", "bucket_5", "bucket_6", "bucket_non_member"]

exp_name_map = {
    "from_pretrained_70B_val_ref": "70B (control)",
    "from_config_1B_val": "1B (from scratch)",
    "from_config_34B_val": "34B (from scratch)",
    "from_config_70B_val": "70B (from scratch)",
    "from_pretrained_1B_val": "1B (pretrained)",
    "from_pretrained_34B_val": "34B (pretrained)",
    "from_pretrained_70B_val": "70B (pretrained)",
}

for k,v in exp_name_map.items():
    exp_name_map[k] = exp_name_map[k].replace("(pretrained)", "").strip()

# As a function of the Number of Parameters

data_mem = pd.read_csv(f"./data_mem_raw/{filename}")
data_mem = data_mem[data_mem["experiment"].str.contains("from_pretrained")]
# data_mem = data_mem[data_mem["experiment"].str.contains("from_config")]

# bucket_target = "bucket_3"
# bucket_target = "bucket_4"
bucket_target = "bucket_5"
# bucket_target = "bucket_6"
data_mem = data_mem[data_mem["bucket"].str.contains(bucket_target)]

# data_mem.sort_values(by="experiment", key=lambda x: x.map(lambda x: list(exp_name_map.keys()).index(x)), inplace=True)

experiment_names = data_mem["experiment"]
bucket_names = data_mem["bucket"]
# exact_match_rate = data_mem["rougeL"]
exact_match_rate = data_mem["exact_match_rate"]
TPR_at_1_FPR = data_mem[r"TPR@1%FPR"]

setup_local()
width=0.2

x_exact_match = np.arange(len(experiment_names)) - width/2
y_exact_match = exact_match_rate * 100

x_tpr_at_fpr = np.arange(len(experiment_names)) + width/2
y_tpr_at_fpr = TPR_at_1_FPR * 100

i=0
plt.bar(x_exact_match, y_exact_match, width, 
            label="Exact Match (%)", color = colors[i], hatch=hatches[i], 
            edgecolor='black')

i=2
plt.bar(x_tpr_at_fpr, y_tpr_at_fpr, width, 
            label="TPR@1%FPR", color = colors[i], hatch=hatches[i], 
            edgecolor='black')

print(y_exact_match)
print(y_tpr_at_fpr)


xticks = [f"{exp_name_map[x_t]}" for x_t in experiment_names]
plt.xticks(np.arange(len(xticks)), xticks, fontsize=14)
plt.title(f"Memorization at {bucket_map[bucket_names.values[0]]}", fontsize=16)
plt.ylabel('Exact Match (%)', fontsize=14)
plt.xlabel('Number of Parameters', fontsize=14)
plt.legend()
#plt.xlim(0)
plt.ylim(0,100)
# plt.yticks(np.arange(0,701,100))
set_aspect_ratio(3/5)
plt.savefig("./mem_em_v_params.pdf", bbox_inches='tight')





# As a function of The Number of Epochs

data_mem = pd.read_csv(f"./data_mem_raw/{filename}")
# data_mem = data_mem[data_mem["experiment"].str.contains("from_pretrained")]
# data_mem = data_mem[data_mem["experiment"].str.contains("from_config")]
# data_mem = data_mem[data_mem["experiment"].str.contains("from_pretrained_34B_val")]
# data_mem = data_mem[data_mem["experiment"].str.contains("from_config_70B_val")]
# data_mem = data_mem[data_mem["experiment"].apply(lambda x: x=="from_config_1B_val")]
# data_mem = data_mem[data_mem["experiment"].apply(lambda x: x=="from_config_34B_val")]
# data_mem = data_mem[data_mem["experiment"].apply(lambda x: x=="from_config_70B_val")]

# data_mem = data_mem[data_mem["experiment"].apply(lambda x: x=="from_pretrained_1B_val")]
# data_mem = data_mem[data_mem["experiment"].apply(lambda x: x=="from_pretrained_34B_val")]

data_mem = data_mem[data_mem["experiment"].apply(lambda x: x=="from_pretrained_70B_val")]
# data_mem = data_mem[data_mem["experiment"].apply(lambda x: x=="from_pretrained_70B_val_ref")]

data_mem.sort_values(by="bucket", key=lambda x: x.map(lambda x: sort_order.index(x)), inplace=True)

data_mem = data_mem[data_mem["bucket"].isin(buckets_to_plot)]


experiment_names = data_mem["experiment"]
bucket_names = data_mem["bucket"]
exact_match_rate = data_mem["exact_match_rate"]
TPR_at_1_FPR = data_mem[r"TPR@1%FPR"]

setup_local()
width=0.2

# Subfigs

x_exact_match = np.arange(len(bucket_names)) - width/2
y_exact_match = exact_match_rate * 100

x_tpr_at_fpr = np.arange(len(bucket_names)) + width/2
y_tpr_at_fpr = TPR_at_1_FPR * 100


i=0
plt.bar(x_exact_match, y_exact_match, width, 
            label="Exact Match (%)", color = colors[i], hatch=hatches[i], 
            edgecolor='black')

i=2
plt.bar(x_tpr_at_fpr, y_tpr_at_fpr, width, 
            label="TPR@1%FPR", color = colors[i], hatch=hatches[i], 
            edgecolor='black')



print(y_exact_match)
print(y_tpr_at_fpr)


xticks = [f"{bucket_map[x_t]}" for x_t in bucket_names]
plt.xticks(np.arange(len(xticks)), xticks, fontsize=14)
plt.title(f"Memorization of {exp_name_map[experiment_names.values[0]]}", fontsize=16)
plt.ylabel('Percent', fontsize=14)
plt.xlabel('Number of Epochs', fontsize=14)
plt.legend()


#plt.xlim(0)
plt.ylim(0,100)
# plt.yticks(np.arange(0,701,100))
set_aspect_ratio(3/5)
plt.savefig(f"./mem_em_v_epochs{'_ref' if 'ref' in data_mem['experiment'].values[0] else ''}_{data_mem['experiment'].values[0]}.pdf", bbox_inches='tight')



# Grouped plot vs epochs bar

# As a function of The Number of Epochs

data_mem = pd.read_csv(f"./data_mem_raw/{filename}")
# data_mem = data_mem[data_mem["experiment"].str.contains("from_pretrained")]
# data_mem = data_mem[data_mem["experiment"].str.contains("from_config")]
# data_mem = data_mem[data_mem["experiment"].str.contains("from_pretrained_34B_val")]
# data_mem = data_mem[data_mem["experiment"].str.contains("from_config_70B_val")]
# data_mem = data_mem[data_mem["experiment"].apply(lambda x: x=="from_config_1B_val")]
# data_mem = data_mem[data_mem["experiment"].apply(lambda x: x=="from_config_34B_val")]
# data_mem = data_mem[data_mem["experiment"].apply(lambda x: x=="from_config_70B_val")]

# data_mem = data_mem[data_mem["experiment"].apply(lambda x: x=="from_pretrained_1B_val")]
# data_mem = data_mem[data_mem["experiment"].apply(lambda x: x=="from_pretrained_34B_val")]

# data_mem = data_mem[data_mem["experiment"].apply(lambda x: x=="from_pretrained_70B_val")]
# data_mem = data_mem[data_mem["experiment"].apply(lambda x: x=="from_pretrained_70B_val_ref")]

data_mem.sort_values(by="bucket", key=lambda x: x.map(lambda x: sort_order.index(x)), inplace=True)

data_mem = data_mem[data_mem["bucket"].isin(buckets_to_plot)]


# experiment_names = data_mem["experiment"]
# bucket_names = data_mem["bucket"]
# exact_match_rate = data_mem["exact_match_rate"]
# TPR_at_1_FPR = data_mem[r"TPR@1%FPR"]

setup_local()
# width=0.2
width=0.15


xy_1 = data_mem[data_mem["experiment"].apply(lambda x: x=="from_pretrained_1B_val")]
xy_2 = data_mem[data_mem["experiment"].apply(lambda x: x=="from_pretrained_34B_val")]
xy_3 = data_mem[data_mem["experiment"].apply(lambda x: x=="from_pretrained_70B_val")]

name_1 = exp_name_map["from_pretrained_1B_val"]
name_2 = exp_name_map["from_pretrained_34B_val"]
name_3 = exp_name_map["from_pretrained_70B_val"]


# Subfigs

x_1 = np.arange(len(xy_1["bucket"])) - width*(1 + 1/3)
y_1 = xy_1["exact_match_rate"] * 100

x_2 = np.arange(len(xy_2["bucket"]))
y_2 = xy_2["exact_match_rate"] * 100

x_3 = np.arange(len(xy_3["bucket"])) + width*(1 + 1/3)
y_3 = xy_3["exact_match_rate"] * 100

i=2
bars_1 = plt.bar(x_1, y_1, width, 
            label=name_1, color = colors[i], hatch=hatches[i], 
            edgecolor='black')

i=1
bars_2 = plt.bar(x_2, y_2,  width, 
            label=name_2, color = colors[i], hatch=hatches[i], 
            edgecolor='black')

i=0
bars_3 = plt.bar(x_3, y_3, width, 
            label=name_3, color = colors[i], hatch=hatches[i], 
            edgecolor='black')

# New code to add labels
for bars in [bars_1, bars_2, bars_3]:
    for bar in bars:
        yval = bar.get_height()
        plt.text(bar.get_x() + bar.get_width()/2.0, yval, round(yval, 2), ha='center', va='bottom', fontsize=11)


# print(y_exact_match)
# print(y_tpr_at_fpr)

xticks = [f"{bucket_map[x_t]}" for x_t in xy_1["bucket"].values]
plt.xticks(np.arange(len(xticks)), xticks, fontsize=14)
plt.title(f"Memorization as a function of Epochs", fontsize=16)
plt.ylabel('Exact Match (%)', fontsize=14)
plt.xlabel('Number of Epochs', fontsize=14)
plt.legend()


#plt.xlim(0)
# plt.ylim(0,100)
plt.ylim(0,45)
# plt.yticks(np.arange(0,701,100))
set_aspect_ratio(3/5)
plt.savefig(f"./mem_em_v_epochs_grouped_bars.pdf", bbox_inches='tight')



# Grouped plot vs epochs line

# As a function of The Number of Epochs

data_mem = pd.read_csv(f"./data_mem_raw/{filename}")

data_mem.sort_values(by="bucket", key=lambda x: x.map(lambda x: sort_order.index(x)), inplace=True)

data_mem = data_mem[data_mem["bucket"].isin(buckets_to_plot)]

setup_local()

width=0.15


xy_1 = data_mem[data_mem["experiment"].apply(lambda x: x=="from_pretrained_1B_val")]
xy_2 = data_mem[data_mem["experiment"].apply(lambda x: x=="from_pretrained_34B_val")]
xy_3 = data_mem[data_mem["experiment"].apply(lambda x: x=="from_pretrained_70B_val")]

name_1 = exp_name_map["from_pretrained_1B_val"]
name_2 = exp_name_map["from_pretrained_34B_val"]
name_3 = exp_name_map["from_pretrained_70B_val"]


# Subfigs

x_1 = np.arange(len(xy_1["bucket"]))
y_1 = xy_1["exact_match_rate"] * 100

x_2 = np.arange(len(xy_2["bucket"]))
y_2 = xy_2["exact_match_rate"] * 100

x_3 = np.arange(len(xy_3["bucket"]))
y_3 = xy_3["exact_match_rate"] * 100

i=2
lines_1 = plt.plot(x_1, y_1, label=name_1, color=colors[i], marker=markers[i], linestyle=linestyles[i])

i=1
lines_2 = plt.plot(x_2, y_2, label=name_2, color=colors[i], marker=markers[i], linestyle=linestyles[i])

i=0
lines_3 = plt.plot(x_3, y_3, label=name_3, color=colors[i], marker=markers[i], linestyle=linestyles[i])

xticks = [f"{bucket_map[x_t]}" for x_t in xy_1["bucket"].values]
plt.xticks(np.arange(len(xticks)), xticks, fontsize=14)
plt.title(f"Memorization as a function of Epochs", fontsize=16)
plt.ylabel('Exact Match (%)', fontsize=14)
plt.xlabel('Number of Epochs', fontsize=14)
plt.legend()



# plt.ylim(0,100)
plt.ylim(0,45)

set_aspect_ratio(3/5)
plt.savefig(f"./mem_em_v_epochs_grouped_lines.pdf", bbox_inches='tight')

==> figs/goldfish/plot_mem_update.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_linestyles, set_aspect_ratio, get_markers, get_hatches
import pandas as pd
from utils import gpu_throughput
from functools import partial
import matplotlib as mpl

def get_colors():
    return [
            '#8D6E63',
            '#CC79A7', 
            '#009E73',
            '#0072B2', 
            # '#F06292',
            '#D55E00', 
            '#E03A3D',
            '#F0E442',
            ]

def get_colors_dict():
    return {
            'brown': '#8D6E63',
            'purple': '#CC79A7', 
            'green': '#009E73',
            'blue': '#0072B2', 
            # 'pink': '#F06292', 
            'orange': '#D55E00', 
            'red': '#E03A3D',
            'yellow': '#F0E442',
            }

def get_hatches():
    # return ['xxx', '|||', '\\\\', 'xxxxxx',  '///////', '+'] # need more unique hatches
    return [
        # '...',
        # '+',
        'oo',
        '||||',
        'xxxx',
        '\\\\',
        'xx',
        '**',
        '////',
        ]

setup_global()

colors = get_colors()
linestyles = get_linestyles()
markers = get_markers()
hatches = get_hatches()
# hatches = get_hatches() + get_hatches()

filename = "gordon_bell_update_2024-08-08_17-59-04.csv"

bucket_map = {
    "bucket_0": "2 Ep\n(early)",
    "bucket_1": "2 Ep\n(mid)",
    "bucket_2": "2 Ep\n(late)",
    "bucket_3": "1",
    "bucket_4": "4",
    "bucket_5": "6",
    "bucket_non_member": "0",
}

sort_order = ["bucket_non_member","bucket_0", "bucket_1", "bucket_2", "bucket_3", "bucket_4", "bucket_5"]

buckets_to_plot = ["bucket_3", "bucket_4", "bucket_5", "bucket_non_member"]

# toggle views
all_models = False
large_models_only = False
small_models_only = False

import argparse
parser = argparse.ArgumentParser()
parser.add_argument("--model-types", type=str, 
                    choices=["small", "large"], help="small - small models, large - large models")
args = parser.parse_args()



# all_models = True
#large_models_only = True
#small_models_only = True
if args.model_types == "small":
    small_models_only = True
elif args.model_types == "large":
    large_models_only = True
####################################################################################################
# All without TLD
####################################################################################################

# render all
if all_models:
    exp_name_map = {
        "1B": "1B TinyLlama",
        "7B": "7B Llama 2",
        "8B_3-1": "8B Llama 3.1",
        "13B": "13B Llama 2",
        "70B": "70B Llama 2",
        "70B_3-1": "70B Llama 3.1",
        "405B": "405B Llama 3.1",
    }

if small_models_only:
    exp_name_map = {
        "1B": "1B TinyLlama",
        "7B": "7B Llama 2",
        "8B_3-1": "8B Llama 3.1",
        "13B": "13B Llama 2",
    }
    colors = get_colors()[1:1+4]
    hatches = get_hatches()[1:1+4]

if large_models_only:
    exp_name_map = {
        "70B": "70B Llama 2",
        "70B_3-1": "70B Llama 3.1",
        "405B": "405B Llama 3.1",
    }
    colors = get_colors()[2:2+3]
    hatches = get_hatches()[2:2+3]

data_mem = pd.read_csv(f"./data_mem_raw_update/{filename}")


# rename experiment_basename col to experiment
data_mem.rename(columns={"experiment_basename": "experiment"}, inplace=True)

data_mem.sort_values(by="bucket", key=lambda x: x.map(lambda x: sort_order.index(x)), inplace=True)

# New code to add labels and generalize bar spacing

setup_local()

# plt.figure(figsize=(9, 6))
plt.figure(figsize=(7, 4))

num_experiments = len(exp_name_map)
# width = 0.15 / num_experiments

if all_models:
    width = 0.8 / num_experiments
else:
    width = 0.65 / num_experiments



bars = []
for i, (exp_name, exp_label) in enumerate(exp_name_map.items()):
    xy = data_mem[data_mem["experiment"].apply(lambda x: x == exp_name)]
    # x = np.arange(len(xy["bucket"])) + (i - num_experiments/2 + 0.5) * width
    x = np.arange(len(xy["bucket"])) + (i - num_experiments/2 + 0.5) * (width + width*.15)
    y = xy["exact_match_rate_mean"] * 100
    bars.append(plt.bar(x, y, width, label=exp_label, color=colors[i], hatch=hatches[i], edgecolor='black', zorder=3))
    # add an error bar using the "exact_match_rate_min" and "exact_match_rate_max" columns
    # if "70B" in exp_name:
    plt.errorbar(x, y, yerr=[(xy["exact_match_rate_mean"] - xy["exact_match_rate_min"]) * 100, (xy["exact_match_rate_max"] - xy["exact_match_rate_mean"]) * 100], fmt='none', ecolor='black', capsize=4, capthick=1, elinewidth=1.2, zorder=4)

# bar numerical labels
# for bars_group in bars:
#     for bar in bars_group:
#         yval = bar.get_height()
#         # plt.text(bar.get_x() + bar.get_width()/2.0, yval, round(yval, 1), ha='center', va='bottom', fontsize=11)
#         # same but rotate them
#         plt.text(bar.get_x() + bar.get_width()/2.0, yval, round(yval, 1), ha='center', va='bottom', fontsize=11, rotation=90, zorder=3)

# # Add light vertical lines on the x axis to separate the buckets
# sec2 = plt.gca().secondary_xaxis(location=0)
# # sec2.set_xticks((np.arange(len(xy["bucket"])) - 0.5)[1:], labels=[])
# sec2.set_xticks((np.arange(len(xy["bucket"])+1) - 0.5), labels=[])
# sec2.tick_params('x', length=8, width=1.5)

    
xticks = data_mem["bucket"].apply(lambda x: bucket_map[x]).unique()

plt.xticks(np.arange(len(xticks)), xticks)
# make these tiks the same width as other ticks above
plt.gca().tick_params(axis='x', length=0, width=1.0)

if large_models_only:
    plt.title(f"Memorization in Large Models\n", fontsize=14)
if small_models_only:
    plt.title(f"Memorization in Small Models\n", fontsize=14)

plt.ylabel('Exact match (%)')
plt.xlabel('Number of epochs')
# plt.legend()
# make legend smaller
# plt.legend(fontsize=13)
# put legend in top left
plt.legend(loc='upper left')


# add grid behind bars
plt.grid(axis='y', zorder=0)

# set yticks
if small_models_only:
    plt.ylim(0,10)
    plt.yticks(np.arange(0, 11, 2))
else:
    plt.ylim(0,70)
    plt.yticks(np.arange(0, 71, 10))

# set_aspect_ratio(3/5)
set_aspect_ratio(4/5)
# plt.savefig(f"./update_mem_em_v_epochs_grouped_bars.pdf", bbox_inches='tight')

def name_suffix():
    if all_models:
        return ""
    if large_models_only:
        return "_large_models"
    if small_models_only:
        return "_small_models"

plt.savefig(f"./goldfish/update_mem_em_v_epochs_grouped_bars{name_suffix()}.pdf", bbox_inches='tight')


####################################################################################################
# All with TLD
####################################################################################################
# render all
if all_models:
    exp_name_map = {
        "1B_tld": "1B TinyLlama w/ GL",
        "7B_tld": "7B Llama 2 w/ GL",
        "8B_3-1_tld": "8B Llama 3.1 w/ GL",
        "13B_tld": "13B Llama 2 w/ GL",
        "70B_tld": "70B Llama 2 w/ GL",
        "70B_3-1_tld": "70B Llama 3.1 w/ GL",
        "405B_tld": "405B Llama 3.1 w/ GL",
    }

if small_models_only:
    exp_name_map = {
        "1B_tld": "1B TinyLlama w/ GL",
        "7B_tld": "7B Llama 2 w/ GL",
        "8B_3-1_tld": "8B Llama 3.1 w/ GL",
        "13B_tld": "13B Llama 2 w/ GL",
    }
    colors = get_colors()[1:1+4]
    hatches = get_hatches()[1:1+4]

if large_models_only:
    exp_name_map = {
        "70B_tld": "70B Llama 2", # w/ GL",
        "70B_3-1_tld": "70B Llama 3.1", # w/ GL",
        "405B_tld": "405B Llama 3.1", # w/ GL",
    }
    colors = get_colors()[2:2+3]
    hatches = get_hatches()[2:2+3]

data_mem = pd.read_csv(f"./data_mem_raw_update/{filename}")


# rename experiment_basename col to experiment
data_mem.rename(columns={"experiment_basename": "experiment"}, inplace=True)

data_mem.sort_values(by="bucket", key=lambda x: x.map(lambda x: sort_order.index(x)), inplace=True)

# New code to add labels and generalize bar spacing

setup_local()

# plt.figure(figsize=(9, 6))
plt.figure(figsize=(7, 4))

num_experiments = len(exp_name_map)
# width = 0.15 / num_experiments

if all_models:
    width = 0.8 / num_experiments
else:
    width = 0.65 / num_experiments



bars = []
for i, (exp_name, exp_label) in enumerate(exp_name_map.items()):
    xy = data_mem[data_mem["experiment"].apply(lambda x: x == exp_name)]
    # x = np.arange(len(xy["bucket"])) + (i - num_experiments/2 + 0.5) * width
    x = np.arange(len(xy["bucket"])) + (i - num_experiments/2 + 0.5) * (width + width*.15)
    y = xy["exact_match_rate_mean"] * 100
    bars.append(plt.bar(x, y, width, label=exp_label, color=colors[i], hatch=hatches[i], edgecolor='black', zorder=3))
    # add an error bar using the "exact_match_rate_min" and "exact_match_rate_max" columns
    # if "70B" in exp_name:
    plt.errorbar(x, y, yerr=[(xy["exact_match_rate_mean"] - xy["exact_match_rate_min"]) * 100, (xy["exact_match_rate_max"] - xy["exact_match_rate_mean"]) * 100], fmt='none', ecolor='black', capsize=4, capthick=1, elinewidth=1.2, zorder=4)


# bar numerical labels
# for bars_group in bars:
#     for bar in bars_group:
#         yval = bar.get_height()
#         # plt.text(bar.get_x() + bar.get_width()/2.0, yval, round(yval, 1), ha='center', va='bottom', fontsize=11)
#         # same but rotate them
#         plt.text(bar.get_x() + bar.get_width()/2.0, yval, round(yval, 1), ha='center', va='bottom', fontsize=11, rotation=90, zorder=3)

# # Add light vertical lines on the x axis to separate the buckets
# sec2 = plt.gca().secondary_xaxis(location=0)
# # sec2.set_xticks((np.arange(len(xy["bucket"])) - 0.5)[1:], labels=[])
# sec2.set_xticks((np.arange(len(xy["bucket"])+1) - 0.5), labels=[])
# sec2.tick_params('x', length=8, width=1.5)


xticks = data_mem["bucket"].apply(lambda x: bucket_map[x]).unique()

plt.xticks(np.arange(len(xticks)), xticks)
# make these tiks the same width as other ticks above
plt.gca().tick_params(axis='x', length=0, width=1.0)

# plt.title(f"Memorization as a function of Epochs w/ Goldfish Loss", fontsize=16)
plt.title(f"Preventing Memorization with Goldfish Loss\n", fontsize=14)
plt.ylabel('Exact match (%)')
plt.xlabel('Number of epochs')
# plt.legend()

if large_models_only:
    plt.legend(loc='upper left')


# add grid behind bars
plt.grid(axis='y', zorder=0)

# set yticks
if small_models_only:
    plt.ylim(0,10)
    plt.yticks(np.arange(0, 11, 2))
else:
    plt.ylim(0,70)
    plt.yticks(np.arange(0, 71, 10))

# set_aspect_ratio(3/5)
set_aspect_ratio(4/5)
# plt.savefig(f"./update_mem_em_v_epochs_grouped_bars_w_tld.pdf", bbox_inches='tight')

def name_suffix():
    if all_models:
        return ""
    if large_models_only:
        return "_large_models"
    if small_models_only:
        return "_small_models"

plt.savefig(f"./goldfish/update_mem_em_v_epochs_grouped_bars_w_tld{name_suffix()}.pdf", bbox_inches='tight')



# ####################################################################################################
# # Only interesting ones with TLD
# ####################################################################################################


# colors = get_colors()[-3:] +  get_colors()[-3:]
# hatches = get_hatches()[-3:] + get_hatches()[-3:]

# exp_name_map = {
#     "70B": "70B Llama 2",
#     "70B_3-1": "70B Llama 3.1",
#     "405B": "405B Llama 3.1",
#     "70B_tld": "70B Llama 2 w/ GL",
#     "70B_3-1_tld": "70B Llama 3.1 w/ GL",
#     "405B_tld": "405B Llama 3.1 w/ GL",
# }

# data_mem = pd.read_csv(f"./data_mem_raw_update/{filename}")


# # rename experiment_basename col to experiment
# data_mem.rename(columns={"experiment_basename": "experiment"}, inplace=True)

# data_mem.sort_values(by="bucket", key=lambda x: x.map(lambda x: sort_order.index(x)), inplace=True)

# # New code to add labels and generalize bar spacing

# setup_local()

# plt.figure(figsize=(9, 6))

# num_experiments = len(exp_name_map)
# # width = 0.15 / num_experiments
# width = 0.8 / num_experiments



# bars = []
# for i, (exp_name, exp_label) in enumerate(exp_name_map.items()):
#     xy = data_mem[data_mem["experiment"].apply(lambda x: x == exp_name)]
#     # x = np.arange(len(xy["bucket"])) + (i - num_experiments/2 + 0.5) * width
#     x = np.arange(len(xy["bucket"])) + (i - num_experiments/2 + 0.5) * (width + width*.1)
#     y = xy["exact_match_rate_mean"] * 100
#     bars.append(plt.bar(x, y, width, label=exp_label, color=colors[i], hatch=hatches[i], edgecolor='black', zorder=3))
#     # # add an error bar using the "exact_match_rate_min" and "exact_match_rate_max" columns
#     # plt.errorbar(x, y, yerr=[(xy["exact_match_rate_mean"] - xy["exact_match_rate_min"]) * 100, (xy["exact_match_rate_max"] - xy["exact_match_rate_mean"]) * 100], fmt='none', ecolor='black', capsize=5, capthick=1, zorder=4)


# # # New code to add labels
# # for bars_group in bars:
# #     for bar in bars_group:
# #         yval = bar.get_height()
# #         # plt.text(bar.get_x() + bar.get_width()/2.0, yval, round(yval, 1), ha='center', va='bottom', fontsize=11)
# #         # same but rotate them
# #         plt.text(bar.get_x() + bar.get_width()/2.0, yval, round(yval, 1), ha='center', va='bottom', fontsize=11, rotation=90, zorder=3)

# # Add light vertical lines on the x axis to separate the buckets
# sec2 = plt.gca().secondary_xaxis(location=0)
# # sec2.set_xticks((np.arange(len(xy["bucket"])) - 0.5)[1:], labels=[])
# sec2.set_xticks((np.arange(len(xy["bucket"])+1) - 0.5), labels=[])
# sec2.tick_params('x', length=8, width=1.5)


# xticks = data_mem["bucket"].apply(lambda x: bucket_map[x]).unique()

# plt.xticks(np.arange(len(xticks)), xticks, fontsize=15)
# # make these tiks the same width as other ticks above
# plt.gca().tick_params(axis='x', length=0, width=1.0)

# plt.title(f"Memorization as a function of Epochs", fontsize=16)
# plt.ylabel('Exact Match (%)', fontsize=15)
# plt.xlabel('Number of Epochs', fontsize=15)
# plt.legend()


# # add grid behind bars
# plt.grid(axis='y', zorder=0)

# plt.ylim(0,70)

# set_aspect_ratio(3/5)
# plt.savefig(f"./update_mem_em_v_epochs_grouped_bars_interesting_w_tld.pdf", bbox_inches='tight')





==> figs/matmul_tune.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_linestyles, set_aspect_ratio, get_markers, get_hatches
import pandas as pd
from utils import gpu_throughput
from functools import partial

#320B
#Default compute time = 30.1005 s
#Tuned compute time = 13.1937 s
#Speedup = 56.168 %
data_320B = {(2048, 8192, 32768, 'FW'): [2.0967584197998046, 2.0859468078613284], (2048, 32768, 8192, 'FW'): [18.783282690429687, 2.4798323089599608], (2048, 8192, 24576, 'FW'): [1.4522558929443359, 1.4522558929443359], (2048, 8192, 8192, 'FW'): [0.5501740127563477, 0.5501740127563477], (32768, 2048, 8192, 'BW-W'): [1.0887925460815429, 1.0887925460815429], (8192, 2048, 32768, 'BW-W'): [1.0408803466796877, 1.0408803466796877], (24576, 2048, 8192, 'BW-W'): [0.817098028564453, 0.817098028564453], (8192, 2048, 8192, 'BW-W'): [0.2508400588989258, 0.2508400588989258], (2048, 32768, 8192, 'BW-X'): [1.1624792419433594, 1.1624792419433594], (2048, 8192, 32768, 'BW-X'): [1.160155599975586, 1.0343616180419921], (2048, 24576, 8192, 'BW-X'): [0.8721057922363281, 0.8721057922363281], (2048, 8192, 8192, 'BW-X'): [0.2629608783721924, 0.2629608783721924]}
data_160B = {(2048, 12288, 24576, 'FW'): [1.7939546081542967, 1.7939546081542967], (2048, 24576, 12288, 'FW'): [1.698926788330078, 1.698926788330078], (2048, 12288, 18432, 'FW'): [1.3557176513671876, 1.3557176513671876], (2048, 6144, 12288, 'FW'): [0.4359054748535156, 0.43552242736816404], (24576, 2048, 12288, 'BW-W'): [1.0225652252197266, 1.0224362182617188], (12288, 2048, 24576, 'BW-W'): [1.0166571166992189, 1.0166571166992189], (18432, 2048, 12288, 'BW-W'): [0.7050758972167969, 0.7050758972167969], (12288, 2048, 6144, 'BW-W'): [0.25414768066406246, 0.25414768066406246], (2048, 24576, 12288, 'BW-X'): [1.1060582336425782, 1.0957019165039061], (2048, 12288, 24576, 'BW-X'): [1.2564229248046874, 0.9761832183837891], (2048, 18432, 12288, 'BW-X'): [0.6792960388183593, 0.6792960388183593], (2048, 12288, 6144, 'BW-X'): [0.2352180404663086, 0.2352180404663086]}
data = data_320B 
model = "320B"
values = np.array(list(data.values()))
values = np.array(sorted(values, key = lambda x: x[1]))

print(values)
setup_global()
colors = get_colors()
linestyles = get_linestyles()
markers = get_markers()
hatches = get_hatches()
setup_local()


plt.scatter(np.arange(values.shape[0]), values[:,0], label="Default Pytorch BLAS Kernels")
plt.scatter(np.arange(values.shape[0]), values[:,1], label="Tuned BLAS Kernels")
#plt.ylim(0,20)
plt.ylabel("Time (s)")
plt.xlabel("Matmul #")
plt.xticks(np.arange(values.shape[0]), np.arange(values.shape[0])+1)
plt.xlim(0)
plt.ylim(0,2)
plt.legend()
plt.title(f"Performance of matmuls in GPT-{model} on Frontier\n", fontsize=16)
set_aspect_ratio(3/5)
plt.savefig("./tune_matmul.pdf", bbox_inches='tight')


==> figs/plot_breakdown.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_linestyles, set_aspect_ratio, get_markers, get_hatches
import pandas as pd
from utils import gpu_throughput
from functools import partial

tput_fn = partial(gpu_throughput, global_batch_size=8192,
                   seq_length=2048,
                   vocab_size=32000,
                   machine="perlmutter")

setup_global()
colors = get_colors()
linestyles = get_linestyles()
markers = get_markers()
hatches = get_hatches()

data= pd.read_csv("./data/breakdowns_from_timers.csv")
data["comm"] = data["total"] - (data["fw"] + data["bw-a"] + data["bw-w"]) 
data["fc-params"] = 12 * data["layers"] * (data["hsize"] * data["hsize"]) / 1e9
data["fw-flops-perc"] = 4 * data["fc-params"] *  (8192 * 2048) / data["fw"] / 1e3 / data["gpus"] * 100 / 192
data["bw-flops-perc"] = 4 * data["fc-params"] *  (8192 * 2048) / (data["bw-a"] + data["bw-w"]) / 1e3 / data["gpus"] * 100 / 192
print(data)
#############################4M batch size########################
setup_local()

gpus = data["gpus"]

x = np.arange(len(gpus))
bottom = np.zeros(len(gpus))
width=0.2
map_keys = {
"fw" : "Forward-Pass Compute (Y)",
"bw-a": "Backward Pass Compute (dX)",
"bw-w": "Backward Pass Compute (dW)",
"comm": "Communication"
}

for i,key in enumerate(["fw", "bw-w", "bw-a", "comm"]):
    plt.bar(x, data[key], width, bottom=bottom,
            label=map_keys[key], color = colors[i], hatch=hatches[i], 
            edgecolor='black')
    bottom += data[key]

"""
try:
    plt.legend(loc=(-0.04, -0.53), fontsize="x-small", ncols=2)
except TypeError:
    plt.legend(loc=(-0.04, -0.53), fontsize="x-small", ncol=2)
"""

plt.legend(loc="upper left", fontsize="x-small")


xticks = [f"{p} \n({g})" for g,p in zip(gpus, data["model"])]
plt.xticks(np.arange(len(xticks)), xticks, fontsize=14)
plt.title("Batch Time Breakdown \n", fontsize=16)
plt.ylabel('Time per batch (s) ', fontsize=14)
plt.xlabel('Number of Parameters\n(Number of GCDs)', fontsize=14)

#plt.xlim(0)
plt.ylim(0,35)
plt.yticks(np.arange(0,60,5))
set_aspect_ratio(3/5)
plt.savefig("./breakdown.pdf", bbox_inches='tight')


print(data)

==> figs/plot_comm_opt.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_linestyles, set_aspect_ratio, get_markers, get_hatches
import pandas as pd
from utils import gpu_throughput
from functools import partial

tput_fn = partial(gpu_throughput, global_batch_size=8192,
                   seq_length=2048,
                   vocab_size=32000,
                   machine="perlmutter")

setup_global()
colors = get_colors()
linestyles = get_linestyles()
markers = get_markers()
hatches = get_hatches()


setup_local()
data= pd.read_csv("./data/comm_opt_breakdowns_80B_frontier.csv")
data["communication"] = data["batch_time"] - data["computation"]
num_items = len(data["communication"])

gpus = 4096
x = np.arange(num_items)
bottom = np.zeros(num_items)
width=0.2

index_map = {
    "computation": 2,
    "communication": 0
}

label_map = {
    "computation": "Computation",
    "communication": "Non-overlapped\nCommunication",
}

bottom = data["computation"] + data["communication"]
for i,key in enumerate(["communication", "computation"]):
    bottom -= data[key]
    j = index_map[key]
    plt.bar(x, data[key], width, bottom=bottom,
            label=label_map[key], color = colors[j], hatch=hatches[j], 
            edgecolor='black')
    


plt.legend(loc="best", fontsize=14)
set_aspect_ratio(3/5)
plt.savefig("./breakdown.pdf", bbox_inches='tight')


xticks = ["Baseline", "OAR", "ORS", "OAG"]
plt.xticks(np.arange(len(xticks)), xticks, fontsize=14)
plt.title("Batch Time Breakdown for GPT-80B on Frontier\n", fontsize=14)
plt.ylabel('Time per batch (s) ', fontsize=14)
#plt.xlabel('Level of Optimization', fontsize=16)

print(data)

#plt.xlim(0)
plt.ylim(0,35)
plt.yticks(np.arange(0,36,5))
set_aspect_ratio(3/5)
plt.savefig("./breakdown_communication.pdf", bbox_inches='tight')




==> figs/plot_strong_scaling.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_linestyles, set_aspect_ratio, get_markers, get_hatches
import pandas as pd

LOGY=10

setup_global()
colors = get_colors()
linestyles = get_linestyles()
markers = get_markers()
hatches = get_hatches()
data_frontier = pd.read_csv("./data/strong_scaling_frontier_80B.csv")

batch_times = np.array(data_frontier["time"])
batch_size = 8192
sequence_length = 2048
seconds_per_token = batch_times / batch_size / sequence_length
seconds_for_2t_tokens = seconds_per_token * 2 * 1e12 
months_for_2t_tokens = seconds_for_2t_tokens / 60 / 60 / 24 / 30
print(months_for_2t_tokens)
print(months_for_2t_tokens[0]/months_for_2t_tokens[-1])

data_frontier_large = pd.read_csv("./data/strong_scaling_frontier_640B.csv")

batch_times_large = np.array(data_frontier_large["time"])
batch_size = 2048
sequence_length = 2048
seconds_per_token = batch_times_large / batch_size / sequence_length
seconds_for_2t_tokens = seconds_per_token * 2 * 1e12 
months_for_2t_tokens_large = seconds_for_2t_tokens / 60 / 60 / 24 / 30
print(months_for_2t_tokens_large)
print(months_for_2t_tokens_large[0]/months_for_2t_tokens_large[-1])


setup_local()
x = np.arange(len(months_for_2t_tokens))
width = 0.2
gpus = np.array(data_frontier["GPUs"])

i=1
plt.plot(x[2:], months_for_2t_tokens_large, 
         color=colors[i], marker=markers[i], 
         markeredgecolor=colors[i], clip_on=False, linestyle=linestyles[0], label="GPT-640B"
         )


i=0
# plt.bar(x, months_for_2t_tokens, width, 
#             color = colors[i], hatch=hatches[i], 
#             edgecolor='black')

plt.plot(x, months_for_2t_tokens, 
         color=colors[i], marker=markers[i], 
         markeredgecolor=colors[i], clip_on=False, linestyle=linestyles[1], label="GPT-80B"
         )


plt.xticks(np.arange(len(gpus)), gpus, fontsize=14)
plt.title("Strong Scaling Performance of AxoNN on Frontier\n", fontsize=14)
plt.ylabel('Time (months) ', fontsize=14)
plt.xlabel("Number of GCDs", fontsize=14)
plt.yscale('log', base=LOGY)
yticks = [0.5, 1, 2, 5, 10, 20, 50, 100, 200]
plt.yticks(yticks, [str(y) for y in yticks], fontsize=14)
#plt.xlabel('Number of Parameters\n(Number of GPUs/GCDs)', fontsize=14)
plt.legend()
plt.xlim(0)
plt.ylim(0,201)
#plt.yticks(np.arange(0,701,100))
set_aspect_ratio(4/5, logy=LOGY)
plt.savefig("./strong_scaling_eta.pdf", bbox_inches='tight')

==> figs/plot_weak_scaling.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_linestyles, set_aspect_ratio, get_markers, get_hatches
import pandas as pd
from utils import gpu_throughput
from functools import partial

tput_fn = partial(gpu_throughput, global_batch_size=8192,
                   seq_length=2048,
                   vocab_size=32000,
                   machine="perlmutter")

setup_global()
colors = get_colors()
linestyles = get_linestyles()
markers = get_markers()
hatches = get_hatches()

data_perlmutter = pd.read_csv("./data/weak_scaling_pm.csv")
data_frontier = pd.read_csv("./data/weak_scaling_frontier.csv")
#data_frontier_old = pd.read_csv("./data/weak_scaling_frontier_old.csv")
data_alps = pd.read_csv("./data/weak_scaling_alps.csv")

##### Time #####
setup_local()
gpus_frontier = data_frontier["GPUs"]
gpus_perlmutter = data_perlmutter["GPUs"]
gpus_alps = data_alps["GPUs"]

all_gpus = list(gpus_frontier) + list(gpus_perlmutter) + list(gpus_alps)
all_gpus = list(set(all_gpus))
all_gpus.sort()
gpus_to_idx_mapping = {}
for i,gpu in enumerate(all_gpus):
    gpus_to_idx_mapping[gpu] = i 

times_perlmutter = data_perlmutter["batch_time"]
times_frontier = data_frontier["batch_time"]
times_alps = data_alps["batch_time"]


perc_peak_frontier = data_frontier["peak"]
perc_peak_perlmutter = data_perlmutter["peak"]
perc_peak_alps = data_alps["peak"]


alps_time_data = np.array([[gpus_to_idx_mapping[gpu], time] for gpu,time in zip(gpus_alps,times_alps)])
perlmutter_time_data = np.array([[gpus_to_idx_mapping[gpu], time] for gpu,time in zip(gpus_perlmutter,times_perlmutter)])
frontier_time_data = np.array([[gpus_to_idx_mapping[gpu], time] for gpu,time in zip(gpus_frontier,times_frontier)])




i=2
plt.plot(frontier_time_data[:,0], frontier_time_data[:,1], color=colors[i], marker=markers[i], 
          markeredgecolor=colors[i], clip_on=False, linestyle=linestyles[i],
          label="Frontier")

i=0
plt.plot(perlmutter_time_data[:,0], perlmutter_time_data[:,1], color=colors[i], marker=markers[i], 
          markeredgecolor=colors[i], clip_on=False, linestyle=linestyles[i],
          label="Perlmutter")

i=1
plt.plot(alps_time_data[:,0], alps_time_data[:,1], color=colors[i], marker=markers[i], 
          markeredgecolor=colors[i], clip_on=False, linestyle=linestyles[i],
          label="Alps")

# for j,(x,y,peak) in enumerate(zip(np.arange(len(gpus_perlmutter)), times_perlmutter, perc_peak_perlmutter)):
#     x_delta = 0.1 if j>0 else 0
#     plt.text(x-x_delta,y+0.5,f"{peak:.0f}%", fontsize=14)



# for j,(x,y,peak) in enumerate(zip(np.arange(len(gpus_frontier)), times_frontier, perc_peak_frontier)):
#     x_delta = 0.1 if j>0 else 0
#     plt.text(x-x_delta,y+0.5,f"{peak:.0f}%", fontsize=14)

models = ["5B", "10B", "20B", "40B", "60B", "80B", "160B", "320B"]

xticks = [f"{p} \n({g})" for g,p in zip(all_gpus, models)]
plt.xticks(np.arange(len(xticks)), xticks, fontsize=14)
plt.title("Weak Scaling Performance of AxoNN\n", fontsize=14)
plt.ylabel('Time per batch (s)', fontsize=14)
plt.xlabel('Number of parameters\n(Number of GPUs/GCDs)', fontsize=14)
plt.legend(loc='best', fontsize=14)
plt.xlim(0)
plt.ylim(0,35)
plt.yticks(np.arange(0,36,5), fontsize=14)
set_aspect_ratio(4/5)
plt.savefig("./weak_scaling_time.pdf", bbox_inches='tight')


setup_local()
width=0.2

##### Total FLOP/s #####

alps_peak_data = np.array([[gpus_to_idx_mapping[gpu], time] for gpu,time in zip(gpus_alps,perc_peak_alps)])
perlmutter_peak_data = np.array([[gpus_to_idx_mapping[gpu], time] for gpu,time in zip(gpus_perlmutter,perc_peak_perlmutter)])
frontier_peak_data = np.array([[gpus_to_idx_mapping[gpu], time] for gpu,time in zip(gpus_frontier,perc_peak_frontier)])

#x_perlmutter = np.arange(len(gpus_perlmutter)) + width/2
#y_perlmutter = gpus_perlmutter * 312 / 1000 * perc_peak_perlmutter / 100 

#x_frontier = np.arange(len(gpus_frontier)) - width/2
#y_frontier = gpus_frontier * 192 / 1000 * perc_peak_frontier / 100

raw_alps_flops = gpus_alps * 989 / 1000 * alps_peak_data[:,1] / 100
raw_frontier_flops = gpus_frontier * 192 / 1000 * frontier_peak_data[:,1] / 100
raw_perlmutter_flops = gpus_perlmutter * 312 / 1000 * perlmutter_peak_data[:,1] / 100



#frontier
i=2
plt.bar(frontier_peak_data[:,0]-width, raw_frontier_flops, width, 
            label="Frontier", color = colors[i], hatch=hatches[i], 
            edgecolor='black')

#pm
i=0
plt.bar(perlmutter_peak_data[:,0], raw_perlmutter_flops, width, 
            label="Perlmutter", color = colors[i], hatch=hatches[i], 
            edgecolor='black')

#alps
i=1
plt.bar(alps_peak_data[:,0]+width, raw_alps_flops , width, 
            label="Alps", color = colors[i], hatch=hatches[i], 
            edgecolor='black')


xticks = [f"{p} \n({g})" for g,p in zip(gpus_frontier, models)]
models = ["5B", "10B", "20B", "40B", "60B", "80B", "160B", "320B"]

xticks = [f"{p} \n({g})" for g,p in zip(all_gpus, models)]

plt.xticks(np.arange(len(xticks)), xticks, fontsize=14)
plt.title("Sustained bf16 Flop/s for Weak Scaling of AxoNN\n", fontsize=14)
plt.ylabel('Sustained flop/s (Pflop/s)', fontsize=14)
plt.xlabel('Number of parameters\n(Number of GPUs/GCDs)', fontsize=14)
plt.legend()
#plt.xlim(0)
#plt.ylim(0,700)
plt.yticks(np.arange(0,1601,200), fontsize=14)
set_aspect_ratio(3/5)
plt.savefig("./weak_scaling_flops.pdf", bbox_inches='tight')


pd.set_option('display.max_columns', None)


print("========FRONTIER=============")
data_frontier["total flop/s"] = raw_frontier_flops
data_frontier["perc of marketed peak"] = (raw_frontier_flops * 1000 * 100 / (192) / gpus_frontier)
data_frontier["perc of empirical peak"] = (raw_frontier_flops * 1000 * 100 / (0.65 * 192) / gpus_frontier)
data_frontier["eff"]  = times_frontier[0] / times_frontier  
print(data_frontier)


print("========PERLMUTTER=============")
data_perlmutter["total flop/s"] = raw_perlmutter_flops
data_perlmutter["perc of marketed peak"] = (raw_perlmutter_flops * 1000 * 100 / (312) / gpus_perlmutter)
data_perlmutter["perc of empirical peak"] = (raw_perlmutter_flops * 1000 * 100 / (0.9 * 312) / gpus_perlmutter)
print(data_perlmutter)


print("========Alps=============")
data_alps["total flop/s"] = raw_alps_flops
data_alps["perc of marketed peak"] = (raw_alps_flops * 1000 * 100 / (989) / gpus_alps)
data_alps["perc of empirical peak"] = (raw_alps_flops * 1000 * 100 / (0.82 * 989) / gpus_alps)
print(data_alps)


==> figs/progressive_optimizations.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_linestyles, set_aspect_ratio, get_markers, get_hatches
import pandas as pd
from utils import gpu_throughput
from functools import partial

setup_global()
colors = get_colors()
linestyles = get_linestyles()
markers = get_markers()
hatches = get_hatches()

compute = {}
communication = {}

megatron_zero = pd.read_csv("./data/progressive_optimizations/megatron_zero.csv")
compute["megatron_zero"] = megatron_zero["compute"]
communication["megatron_zero"] = megatron_zero["total"] - megatron_zero["compute"]

comm_model = pd.read_csv("./data/progressive_optimizations/comm_model.csv")
compute["comm_model"] = comm_model["compute"]
communication["comm_model"] = comm_model["total"] - comm_model["compute"]

tune_matmul = pd.read_csv("./data/progressive_optimizations/tune_matmul.csv")
compute["tune_matmul"] = tune_matmul["compute"]
communication["tune_matmul"] = tune_matmul["total"] - tune_matmul["compute"]

overlap = pd.read_csv("./data/progressive_optimizations/overlap.csv")
compute["overlap"] = overlap["compute"]
communication["overlap"] = overlap["total"] - overlap["compute"]

print(megatron_zero["total"])
print(comm_model["total"])
print(tune_matmul["total"])
print(overlap["total"])

x = np.arange(5)
width=0.2

setup_local()


i=2
plt.bar(x-width*3/2, communication["megatron_zero"], width, bottom=compute["megatron_zero"],
            label="Non-overlapped\nCommunication", color = colors[i], hatch=hatches[i], 
            edgecolor='black')
plt.bar(x-width/2, communication["comm_model"], width, bottom=compute["comm_model"],
            color = colors[i], hatch=hatches[i], 
            edgecolor='black')
plt.bar(x+width/2, communication["tune_matmul"], width, bottom=compute["tune_matmul"],
            color = colors[i], hatch=hatches[i], 
            edgecolor='black')
plt.bar(x+width*3/2, communication["overlap"], width, bottom=compute["overlap"],
            color = colors[i], hatch=hatches[i], 
            edgecolor='black')


i=0
plt.bar(x-width*3/2, compute["megatron_zero"], width, 
            label="Computation", color = colors[i], hatch=hatches[i], 
            edgecolor='black')
plt.bar(x-width/2, compute["comm_model"], width, 
            color = colors[i], hatch=hatches[i], 
            edgecolor='black')
plt.bar(x+width/2, compute["tune_matmul"], width, 
            color = colors[i], hatch=hatches[i], 
            edgecolor='black')
plt.bar(x+3*width/2, compute["overlap"], width, 
            color = colors[i], hatch=hatches[i], 
            edgecolor='black')


    #bottom += compute["megatron_zero"]



models = ["5B", "10B", "20B", "40B", "80B"]
gcds = [512, 1024, 2048, 4096, 8192]

xticks = ["Baseline", "Perf. model", "Kernel tuning", "Coll. overlap"] * 5
xtick_delta = np.array([-1.5*width, -0.5*width, 0.5*width, 1.5*width])
xtick_loc = []
for i in range(5):
    xtick_loc += list(xtick_delta + i)


#xticks = [f"{p} \n({g})" for g,p in zip(gcds, models)]
plt.legend(loc="best")
plt.xticks(xtick_loc, xticks, rotation=90, fontsize=14)
plt.ylim(0,45)
plt.yticks(np.arange(0,46,5), fontsize=14)
gcds = ["512", "1024", "2048", "4096", "8192"]
for i,model in enumerate(models):
    plt.text(i, -27, f"{model}\n ({gcds[i]})", fontsize=14, horizontalalignment='center')
plt.text(-0.75, -27, "Model\n(#GCDs)", horizontalalignment='center', fontsize=14)

plt.title("Impact of Performance Optimizations on Frontier\n", fontsize=14)
plt.ylabel("Time per batch (s)")

set_aspect_ratio(3/5)
plt.savefig("./prog_opt.pdf", bbox_inches='tight')


# print("====================")
# print(megatron_zero["total"])
# print(comm_model["total"])
# print(tune_matmul["total"])
# print(overlap["total"])

def perc(slow, fast):
    return (slow["total"]-fast["total"])*100/slow["total"]

print("===========")
print("benefit of comm model")
print(perc(megatron_zero, comm_model))
print("benefit of matmul tuning")
print(perc(comm_model, tune_matmul))
print("benefit of overlap")
print(perc(tune_matmul, overlap))


==> figs/setup_plot.py <==
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
import matplotlib as mpl
from cycler import cycler
import math

linestyle_tuple = [
     ('solid', 'solid'),      # Same as (0, ()) or '-'
     ('dotted', 'dotted'),    # Same as (0, (1, 1)) or '.'
     ('dashed', 'dashed'),    # Same as '--'
     ('dashdot', 'dashdot'),
     
     ('loosely dotted',        (0, (1, 10))),
     ('dotted',                (0, (1, 1))),
     ('densely dotted',        (0, (1, 1))),

     ('loosely dashed',        (0, (5, 10))),
     ('dashed',                (0, (5, 5))),
     ('densely dashed',        (0, (5, 1))),

     ('loosely dashdotted',    (0, (3, 10, 1, 10))),
     ('dashdotted',            (0, (3, 5, 1, 5))),
     ('densely dashdotted',    (0, (3, 1, 1, 1))),

     ('dashdotdotted',         (0, (3, 5, 1, 5, 1, 5))),
     ('loosely dashdotdotted', (0, (3, 10, 1, 10, 1, 10))),
     ('densely dashdotdotted', (0, (3, 1, 1, 1, 1, 1)))
     
     ]

linestyle_dict = {k : v for k,v in linestyle_tuple}

def setup_global():
    font_entry = fm.FontEntry(
        fname = './gillsans.ttf',
        name='gill-sans')

    # set font
    fm.fontManager.ttflist.insert(0, font_entry) 
    mpl.rcParams['font.family'] = font_entry.name 

    mpl.use('Agg')
    mpl.rcParams['axes.spines.right'] = False
    mpl.rcParams['axes.spines.top'] = False
    mpl.rcParams['font.size'] = 14
    mpl.rcParams['lines.linewidth'] = 2
    mpl.rcParams['lines.markersize'] = 5
    #mpl.rcParams['hatch.linewidth'] = 0.05

    ## Use the following two lines of code if you want type-1 fonts
    mpl.rcParams['pdf.fonttype'] = 42
    mpl.rcParams['ps.fonttype'] = 42

# def setup_local():
#     plt.clf()
#     gca().yaxis.grid(linestyle='dotted', which="both")
#     gca().spines['left'].set_color('#606060')
#     gca().spines['bottom'].set_color('#606060')
#     global_cycler = cycler(color=get_colors()[:len(get_linestyles())]) + cycler(linestyle=get_linestyles()) 
#     gca().set_prop_cycle(global_cycler)
    
def setup_local(axis=None):
    if axis is None:
        plt.clf()
        axis = gca()
    
    axis.yaxis.grid(linestyle='dotted', which="both")
    axis.spines['left'].set_color('#606060')
    axis.spines['bottom'].set_color('#606060')
    global_cycler = cycler(color=get_colors()[:len(get_linestyles())]) + cycler(linestyle=get_linestyles()) 
    axis.set_prop_cycle(global_cycler)

def set_aspect_ratio(ratio=3/5, logx=None, logy=None, axis=None):
    if axis is None:
        axis = gca() 
    xleft, xright = axis.get_xlim()
    if logx is not None:
        xleft = math.log(xleft, logx)
        xright = math.log(xright, logx)
    ybottom, ytop = axis.get_ylim()
    if logy is not None:
        ytop = math.log(ytop, logy)
        print(ytop, ybottom)
        ybottom = math.log(ybottom, logy)
    axis.set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)

# def set_aspect_ratio(ratio=3/5, logx=None, logy=None): 
#     xleft, xright = gca().get_xlim()
#     if logx is not None:
#         xleft = math.log(xleft, logx)
#         xright = math.log(xright, logx)
#     ybottom, ytop = gca().get_ylim()
#     if logy is not None:
#         ytop = math.log(ytop, logy)
#         print(ytop, ybottom)
#         ybottom = math.log(ybottom, logy)
#     gca().set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)

def get_colors():
    return ['#D55E00', 
            '#009E73',
            '#0072B2', 
            '#CC79A7', 
            '#000000', 
            '#E03A3D',
            '#F0E442',]

def get_colors_dict():
    return {
            'orange': '#D55E00', 
            'green': '#009E73',
            'blue': '#0072B2', 
            'purple': '#CC79A7', 
            'black': '#000000', 
            'red': '#E03A3D',
            'yellow': '#F0E442',
            }

def get_hatches():
    return ['xxx', '|||', '\\\\', 'xxxxxx',  '///////', '+']

def get_linestyles():
    return [
            linestyle_dict['solid'], 
            linestyle_dict['dotted'], 
            linestyle_dict['dashed'],
            linestyle_dict['dashdotted'],
            linestyle_dict['dashdotdotted'],
            linestyle_dict['densely dashdotted'],
            
    ]

def get_linestyles_dict():
    return linestyle_dict

def get_markers():
    return ['^', 'd', 's', 'o', 'x']


==> figs/utils.py <==

per_gpu_tflops = {
    "perlmutter": 312,
    "frontier": 192
}


## GPU TPUT for GPT style transformers
def gpu_throughput(global_batch_size,
                   seq_length,
                   num_layers,
                   hidden_size,
                   num_gpus,
                   batch_time,
                   vocab_size=32000,
                   machine="perlmutter"):
    teraflop_in_batch = 96*global_batch_size*seq_length*num_layers*(hidden_size**2)*(1+seq_length/(6*hidden_size)+(vocab_size)/(16*num_layers*hidden_size))/(1e12)
    tflops_per_gpu =  teraflop_in_batch/batch_time/num_gpus
    return tflops_per_gpu * 100 / per_gpu_tflops[machine]
    
